Science of Nuclear Fusion: Insights and Ideas

Advances in several physics domains open up novel paths to smaller scale, higher energy density opportunities to advance small systems for nuclear fusion. Here we survey both legacy and several novel ``table-top'' approaches which attract current interest. We furthermore address a few related practical and challenging nuclear science topics arising in the context of magnetic confinement and inertial confinement fusion. The contents emphasis includes: By example of solar fusion cycles we draw attention to aneutronic fusion reaction chains. Considering the natural isotopic abundances we assess more carefully the meaning of the term ``limitless energy'' in the context of actual fusion power realizations. We describe achievements in laser-driven proton-boron fusion, and extensions to a self-sustaining and nearly fully aneutronic proton-boron-nitride reaction cycle. We propose another aneutronic option, where the target is a mix of beryllium and light helium isotope; this 3-helium is arguably the most mentioned fusion component in this article. We look in depth at the plasmonic opto-electric field-enhancement for fusion, and at the particle (muon) catalyzed fusion option. We describe problems in harnessing the dt fusion for civilian use. We introduce space travel as forthcoming application of aneutronic fusion.

==> anc/ETR25/etr25_17op_a.csv <==
T9,adopted,low,high,fu
0.001,2.359E-62,1.414E-62,6.670E-62,2.199E+00
0.002,7.856E-48,4.903E-48,2.046E-47,2.084E+00
0.003,8.128E-41,5.195E-41,2.015E-40,2.017E+00
0.004,2.113E-36,1.373E-36,5.040E-36,1.967E+00
0.005,2.891E-33,1.908E-33,6.691E-33,1.926E+00
0.006,7.116E-31,4.764E-31,1.597E-30,1.891E+00
0.007,5.795E-29,3.912E-29,1.266E-28,1.861E+00
0.008,2.195E-27,1.490E-27,4.687E-27,1.834E+00
0.009,4.756E-26,3.246E-26,9.955E-26,1.811E+00
0.01,6.778E-25,4.632E-25,1.389E-24,1.790E+00
0.011,6.954E-24,4.751E-24,1.399E-23,1.772E+00
0.012,5.507E-23,3.751E-23,1.084E-22,1.756E+00
0.013,3.533E-22,2.396E-22,6.822E-22,1.742E+00
0.014,1.909E-21,1.285E-21,3.624E-21,1.729E+00
0.015,8.976E-21,5.994E-21,1.665E-20,1.714E+00
0.016,3.809E-20,2.539E-20,6.875E-20,1.689E+00
0.018,6.537E-19,4.587E-19,1.051E-18,1.550E+00
0.02,1.444E-17,1.040E-17,2.060E-17,1.413E+00
0.025,1.342E-14,9.739E-15,1.845E-14,1.420E+00
0.03,1.532E-12,1.121E-12,2.091E-12,1.438E+00
0.04,5.385E-10,3.974E-10,7.311E-10,1.454E+00
0.05,1.692E-08,1.251E-08,2.297E-08,1.454E+00
0.06,1.606E-07,1.186E-07,2.181E-07,1.445E+00
0.07,7.749E-07,5.724E-07,1.053E-06,1.423E+00
0.08,2.490E-06,1.846E-06,3.373E-06,1.387E+00
0.09,6.479E-06,4.924E-06,8.615E-06,1.337E+00
0.1,1.692E-05,1.378E-05,2.120E-05,1.246E+00
0.11,5.134E-05,4.528E-05,5.916E-05,1.147E+00
0.12,1.677E-04,1.534E-04,1.841E-04,1.096E+00
0.13,5.148E-04,4.754E-04,5.577E-04,1.083E+00
0.14,1.407E-03,1.302E-03,1.522E-03,1.081E+00
0.15,3.413E-03,3.158E-03,3.689E-03,1.081E+00
0.16,7.429E-03,6.877E-03,8.029E-03,1.081E+00
0.18,2.700E-02,2.501E-02,2.918E-02,1.081E+00
0.2,7.494E-02,6.941E-02,8.096E-02,1.080E+00
0.25,4.569E-01,4.239E-01,4.930E-01,1.079E+00
0.3,1.679E+00,1.570E+00,1.797E+00,1.070E+00
0.35,6.278E+00,5.839E+00,6.749E+00,1.076E+00
0.4,2.546E+01,2.317E+01,2.802E+01,1.100E+00
0.45,9.115E+01,8.204E+01,1.014E+02,1.112E+00
0.5,2.677E+02,2.404E+02,2.985E+02,1.115E+00
0.6,1.397E+03,1.259E+03,1.552E+03,1.111E+00
0.7,4.593E+03,4.167E+03,5.069E+03,1.104E+00
0.8,1.127E+04,1.030E+04,1.236E+04,1.096E+00
0.9,2.281E+04,2.099E+04,2.484E+04,1.088E+00
1,4.048E+04,3.749E+04,4.379E+04,1.081E+00
1.25,1.192E+05,1.120E+05,1.272E+05,1.066E+00
1.5,2.637E+05,2.503E+05,2.784E+05,1.055E+00
1.75,4.735E+05,4.467E+05,5.444E+05,1.105E+00
2,7.643E+05,7.015E+05,1.084E+06,1.254E+00
2.5,1.562E+06,1.354E+06,3.053E+06,1.554E+00
3,2.747E+06,2.240E+06,6.842E+06,1.858E+00
3.5,4.360E+06,3.333E+06,1.320E+07,2.168E+00
4,6.422E+06,4.581E+06,2.288E+07,2.483E+00
5,1.189E+07,7.269E+06,5.515E+07,3.136E+00
6,1.907E+07,9.707E+06,1.089E+08,3.837E+00
7,2.776E+07,1.129E+07,1.882E+08,4.620E+00
8,3.774E+07,1.149E+07,2.964E+08,5.570E+00
9,4.879E+07,9.867E+06,4.356E+08,6.936E+00
10,6.077E+07,6.077E+06,6.077E+08,1.000E+01


==> anc/ETR25/etr25_17op_g.csv <==
T9,adopted,low,high,fu
0.001,2.485E-63,2.033E-63,3.577E-63,1.402E+00
0.002,1.365E-48,1.138E-48,1.744E-48,1.271E+00
0.003,1.932E-41,1.623E-41,2.377E-41,1.225E+00
0.004,6.252E-37,5.277E-37,7.568E-37,1.203E+00
0.005,1.008E-33,8.534E-34,1.209E-33,1.193E+00
0.006,2.816E-31,2.390E-31,3.354E-31,1.186E+00
0.007,2.530E-29,2.149E-29,3.001E-29,1.183E+00
0.008,1.033E-27,8.789E-28,1.223E-27,1.181E+00
0.009,2.376E-26,2.023E-26,2.809E-26,1.179E+00
0.01,3.536E-25,3.012E-25,4.175E-25,1.178E+00
0.011,3.746E-24,3.193E-24,4.419E-24,1.177E+00
0.012,3.025E-23,2.579E-23,3.566E-23,1.177E+00
0.013,1.958E-22,1.670E-22,2.308E-22,1.176E+00
0.014,1.055E-21,9.005E-22,1.243E-21,1.176E+00
0.015,4.873E-21,4.161E-21,5.741E-21,1.176E+00
0.016,1.975E-20,1.686E-20,2.326E-20,1.176E+00
0.018,2.353E-19,2.010E-19,2.769E-19,1.175E+00
0.02,2.012E-18,1.724E-18,2.362E-18,1.172E+00
0.025,1.876E-16,1.621E-16,2.175E-16,1.160E+00
0.03,8.888E-15,7.340E-15,1.092E-14,1.224E+00
0.04,2.248E-12,1.753E-12,2.916E-12,1.297E+00
0.05,6.952E-11,5.402E-11,9.044E-11,1.301E+00
0.06,7.007E-10,5.528E-10,9.002E-10,1.282E+00
0.07,3.827E-09,3.097E-09,4.804E-09,1.250E+00
0.08,1.482E-08,1.234E-08,1.804E-08,1.212E+00
0.09,4.739E-08,4.048E-08,5.590E-08,1.178E+00
0.1,1.360E-07,1.184E-07,1.569E-07,1.153E+00
0.11,3.648E-07,3.217E-07,4.152E-07,1.138E+00
0.12,9.258E-07,8.245E-07,1.047E-06,1.128E+00
0.13,2.220E-06,1.992E-06,2.493E-06,1.120E+00
0.14,4.999E-06,4.511E-06,5.575E-06,1.113E+00
0.15,1.053E-05,9.552E-06,1.168E-05,1.107E+00
0.16,2.079E-05,1.893E-05,2.295E-05,1.102E+00
0.18,6.791E-05,6.220E-05,7.451E-05,1.095E+00
0.2,1.823E-04,1.674E-04,1.996E-04,1.093E+00
0.25,1.201E-03,1.102E-03,1.317E-03,1.094E+00
0.3,5.096E-03,4.673E-03,5.590E-03,1.095E+00
0.35,2.003E-02,1.846E-02,2.180E-02,1.088E+00
0.4,8.062E-02,7.413E-02,8.785E-02,1.089E+00
0.45,2.957E-01,2.702E-01,3.245E-01,1.097E+00
0.5,9.154E-01,8.333E-01,1.009E+00,1.101E+00
0.6,5.379E+00,4.889E+00,5.937E+00,1.103E+00
0.7,1.941E+01,1.768E+01,2.139E+01,1.101E+00
0.8,5.068E+01,4.626E+01,5.568E+01,1.098E+00
0.9,1.061E+02,9.708E+01,1.162E+02,1.095E+00
1,1.901E+02,1.743E+02,2.077E+02,1.092E+00
1.25,5.281E+02,4.861E+02,5.742E+02,1.087E+00
1.5,1.012E+03,9.348E+02,1.097E+03,1.084E+00
1.75,1.577E+03,1.460E+03,1.703E+03,1.081E+00
2,2.163E+03,2.008E+03,2.332E+03,1.078E+00
2.5,3.276E+03,3.052E+03,3.517E+03,1.074E+00
3,4.232E+03,3.954E+03,4.530E+03,1.071E+00
3.5,5.045E+03,4.721E+03,5.388E+03,1.069E+00
4,5.758E+03,5.390E+03,6.152E+03,1.069E+00
5,7.067E+03,6.581E+03,7.602E+03,1.076E+00
6,8.410E+03,7.749E+03,9.173E+03,1.089E+00
7,9.889E+03,8.988E+03,1.096E+04,1.105E+00
8,1.150E+04,1.032E+04,1.293E+04,1.120E+00
9,1.319E+04,1.170E+04,1.500E+04,1.133E+00
10,1.489E+04,1.308E+04,1.708E+04,1.144E+00


==> anc/ETR25/etr25_branching.py <==

"""
etr25_branching.py — CNO-II/CNO-III branching at the 17O node.

Computes the ratio of thermal reaction rates

    R_17 = <sigma v>[17O(p,g)18F] / <sigma v>[17O(p,a)14N]

and the fraction of reacting 17O leaking into the CNO-III sequence,

    f_pg = R_17 / (1 + R_17),

from the ETR25 median rates tabulated in etr25_17op_g.csv and
etr25_17op_a.csv. Reproduces the numbers quoted in the CNO section of the
manuscript at the solar core temperature T9 = 0.015.

The CSVs use the same T9,adopted,low,high layout as the NACRE II tables, so
they are read with anc/NACREII/nacre_reactivity.py.
"""

import os
import sys

import numpy as np

# Reuse the NACRE II loader/interpolator (same CSV layout).
sys.path.insert(0, os.path.join(os.path.dirname(os.path.abspath(__file__)),
                                "..", "NACREII"))
import nacre_reactivity as nr

# -----------------------------
# Configuration
# -----------------------------
HERE = os.path.dirname(os.path.abspath(__file__))
CSV_PG = os.path.join(HERE, "etr25_17op_g.csv")  # ETR25 Table 23: 17O(p,g)18F
CSV_PA = os.path.join(HERE, "etr25_17op_a.csv")  # ETR25 Table 24: 17O(p,a)14N

# Solar core temperature, T_sun ~ 1.5e7 K
T9_SOLAR = 0.015


def branching(T9, which="adopted"):
    """Return (R_17, f_pg) at temperature T9 for the given rate percentile."""
    pg = nr.load_nacre_rates(CSV_PG, which=which)
    pa = nr.load_nacre_rates(CSV_PA, which=which)
    R = pg.NA_sigmav_T9(T9) / pa.NA_sigmav_T9(T9)
    return R, R / (1.0 + R)


def factor_uncertainty(csv_path, T9):
    """Return the ETR25 factor uncertainty f.u. tabulated at T9."""
    import pandas as pd
    df = pd.read_csv(csv_path)
    return float(df.loc[np.isclose(df["T9"], T9), "fu"].iloc[0])


def main():
    T9 = float(sys.argv[1]) if len(sys.argv) > 1 else T9_SOLAR

    pg = nr.load_nacre_rates(CSV_PG)
    pa = nr.load_nacre_rates(CSV_PA)
    print(f"ETR25 median rates at T9 = {T9:g} "
          f"(N_A<sigma v>, cm^3 mol^-1 s^-1):")
    print(f"  17O(p,g)18F : {pg.NA_sigmav_T9(T9):.4g}"
          f"   f.u. = {factor_uncertainty(CSV_PG, T9):.3g}")
    print(f"  17O(p,a)14N : {pa.NA_sigmav_T9(T9):.4g}"
          f"   f.u. = {factor_uncertainty(CSV_PA, T9):.3g}")

    R, f = branching(T9)
    print(f"\n  R_17 = <sv>_pg / <sv>_pa = {R:.4f}")
    print(f"  f_pg = R_17 / (1 + R_17)  = {f:.4f}  "
          f"-> {100 * f:.0f}% into CNO-III, {100 * (1 - f):.0f}% back to CNO-I")


if __name__ == "__main__":
    main()


==> anc/EXFOR/bosch_hale.py <==
#!/usr/bin/env python3
"""Bosch-Hale peak cross-sections for the d+d, t+d and d+3He curves of Fig. 'InteractionLength'.

Source
------
H.-S. Bosch and G. M. Hale, "Improved formulas for fusion cross-sections and
thermal reactivities", Nucl. Fusion 32, 611 (1992).  doi:10.1088/0029-5515/32/4/I07

    sigma(E) = S(E) / ( E exp(B_G / sqrt(E)) )                      [mb]
    S(E)     = (A1 + E(A2 + E(A3 + E(A4 + E A5))))
             / ( 1 + E(B1 + E(B2 + E(B3 + E B4))) )                 [keV mb]

E is the CENTRE-OF-MASS energy in keV.  (Verified: the T(d,n) set below peaks at
5.07 b at E_cm = 64.8 keV, the canonical D-T value; the lab deuteron energy is
E_lab = E_cm (m_d+m_t)/m_t = 108 keV.)

Only the low-energy coefficient sets are kept.  Each one brackets the peak of
its channel, so the high-energy sets are not needed here.

Usage
-----
    python bosch_hale.py            # peak of each channel + the d+d sum
    python bosch_hale.py --table    # sigma(E) and S(E) for d+d vs energy
"""
import math
import sys

# name: (B_G [sqrt(keV)], [A1..A5], [B1..B4], (Emin, Emax) [keV c.m.])
REACTIONS = {
    "T(d,n)4He": (34.3827,
                  [6.927e4, 7.454e8, 2.050e6, 5.2002e4, 0.0],
                  [6.38e1, -9.95e-1, 6.981e-5, 1.728e-4], (0.5, 550)),
    "3He(d,p)4He": (68.7508,
                    [5.7501e6, 2.5226e3, 4.5566e1, 0.0, 0.0],
                    [-3.1995e-3, -8.5530e-6, 5.9014e-8, 0.0], (0.3, 900)),
    "D(d,p)T": (31.3970,
                [5.5576e4, 2.1054e2, -3.2638e-2, 1.4987e-6, 1.8181e-10],
                [0.0, 0.0, 0.0, 0.0], (0.5, 5000)),
    "D(d,n)3He": (31.3970,
                  [5.3701e4, 3.3027e2, -1.2706e-1, 2.9327e-5, -2.5151e-9],
                  [0.0, 0.0, 0.0, 0.0], (0.5, 4900)),
}

# target mass number and E_lab/E_cm ratio (projectile on stationary target)
LAB = {"T(d,n)4He": ("t on D", 2, 5.0 / 2.0),
       "3He(d,p)4He": ("d on 3He", 3, 5.0 / 3.0),
       "D(d,p)T": ("d on D", 2, 2.0),
       "D(d,n)3He": ("d on D", 2, 2.0)}


def s_factor(name, E):
    """Astrophysical S-factor in keV*mb at c.m. energy E [keV]."""
    _, A, B, _ = REACTIONS[name]
    num = A[0] + E * (A[1] + E * (A[2] + E * (A[3] + E * A[4])))
    den = 1.0 + E * (B[0] + E * (B[1] + E * (B[2] + E * B[3])))
    return num / den


def sigma_mb(name, E):
    """Cross-section in mb at c.m. energy E [keV]."""
    BG = REACTIONS[name][0]
    return s_factor(name, E) / (E * math.exp(BG / math.sqrt(E)))


def scan(fn, lo, hi, n=200000):
    """Return (max value, argmax) of fn on [lo, hi]."""
    best = (0.0, lo)
    for i in range(n + 1):
        E = lo + (hi - lo) * i / n
        if E <= 0:
            continue
        v = fn(E)
        if v > best[0]:
            best = (v, E)
    return best


def areal_mass(A_target, sigma_barn):
    """m_areal = A/(N_A sigma) in g/cm^2; the constant is 1 u in grams."""
    return 1.66054 * A_target / sigma_barn


def main():
    if "--table" in sys.argv:
        print("d + d summed over both branches (Bosch-Hale)\n")
        print("  E_cm[keV]  s(d,p)t[mb]  s(d,n)3He[mb]   sum[mb]   S(d,p)[keV b]")
        for E in (5, 10, 25, 50, 100, 200, 500, 1000, 1294, 2000, 3000, 4000):
            a = sigma_mb("D(d,p)T", E)
            b = sigma_mb("D(d,n)3He", E)
            S = s_factor("D(d,p)T", E) / 1000.0
            print("  %8d   %10.4f   %12.4f  %8.2f   %12.1f" % (E, a, b, a + b, S))
        return

    print("Peak cross-sections (Bosch-Hale 1992)\n")
    for nm, (BG, A, B, (lo, hi)) in REACTIONS.items():
        s, E = scan(lambda E, nm=nm: sigma_mb(nm, E), lo, hi)
        beam, At, r = LAB[nm]
        print("  %-12s  sigma = %6.3f b  at E_cm = %7.1f keV "
              "(E_lab = %7.1f keV, %s)" % (nm, s / 1000, E, E * r, beam))

    tot, E = scan(lambda E: sigma_mb("D(d,p)T", E) + sigma_mb("D(d,n)3He", E),
                  0.5, 4900)
    print("\n  d + d SUM     sigma = %6.3f b  at E_cm = %7.1f keV "
          "(E_lab = %7.1f keV, d on D)" % (tot / 1000, E, 2 * E))

    print("\nValues adopted in NucInterL.tex\n")
    print("  channel     sigma[b]  E_cm[MeV]  m_areal[g/cm^2]")
    for label, sig, Ecm, At in (("d + d", 0.19, 1.25, 2),
                                ("t + d", 5.07, 0.065, 2),
                                ("d + 3He", 0.82, 0.26, 3)):
        print("  %-10s  %7.2f  %8.3f  %14.4f"
              % (label, sig, Ecm, areal_mass(At, sig)))


if __name__ == "__main__":
    main()


==> anc/EXFOR/exfor_peaks.py <==
#!/usr/bin/env python3
"""Peak cross-sections from the EXFOR files fetched by fetch_exfor.sh.

For every measurement it prints the maximum of the excitation function and the
lab energy at which it occurs, grouped by channel, so the values adopted in
NucInterL.tex can be traced back to individual datasets and the spread between
discrepant measurements can be judged.

Usage:  python exfor_peaks.py [cache_dir] [--emax MeV] [--adopted]

File format (exfortables / YANDF-0.4): '#'-comment header carrying the EXFOR
reaction string and subentry, then columns  E[MeV]  dE  xs[mb]  dxs  norm.
"""
import glob
import os
import sys

# Values adopted in NucInterL.tex, with the dataset each comes from.
ADOPTED = [
    ("p + 6Li", 0.22, 1.54, 1.80, 6,
     "6Li(p,3He)4He 217 mb @ E_p=1.78 MeV; Elwyn 1979 (F0012005). "
     "Spread 184-280 mb across Elwyn/ChiaShouLin/Marion/Hooton."),
    ("p + 7Li", 0.09, 2.63, 3.00, 7,
     "7Li(p,a)4He 86 mb @ E_p=3.0 MeV; Cassagnou 1962 (A1475005). "
     "Mani 1964 gives 131 mb at the same energy. "
     "7Li(p,n)7Be excluded: Q=-1.64 MeV (endothermic), peaks at 0.58 b."),
    ("p + 9Be", 0.83, 0.30, 0.33, 9,
     "9Be(p,a)6Li 0.36 b + 9Be(p,d)8Be 0.47 b @ E_p=0.33 MeV; "
     "Sierk & Tombrello 1973 (F0169004/5), confirmed by Zahnow 1997."),
    ("p + 11B", 1.22, 0.60, 0.655, 11,
     "Broad 2- resonance, 12C* 16.57 MeV, Gamma ~ 300 keV: "
     "11B(p,a1)8Be* 1.22 b @ E_p=0.655 MeV; Becker 1987 (A0413005). "
     "(p,a0) adds <10 mb there."),
    ("p + 11B", 0.099, 0.148, 0.1615, 11,
     "Narrow 2+ resonance, 12C* 16.106 MeV, Gamma ~ 6 keV: "
     "11B(p,a1)8Be* 96 mb + (p,a0) 2.9 mb @ E_p=0.1615 MeV; Becker 1987 "
     "(A0413005/A0413004), resonance resolved over 0.153-0.169 MeV in 7 points. "
     "Thin-target peak: the quoted height is resolution limited."),
    ("d + 6Li", 0.44, 0.75, 1.00, 6,
     "@ E_d=1.0 MeV: (d,a) 0.057 (Bertrand) + (d,p0+p1) 0.094 (Mcclenahan) "
     "+ (d,n)7Be 0.099 (Ruby) + (d,t)5Li 0.188 (Macklin). "
     "Softest number in the set; channels disagree by up to 2x between groups."),
    ("d + 7Li", 0.60, 0.78, 1.00, 7,
     "Total exothermic yield ~0.55-0.7 b @ E_d=1.0 MeV, from neutron "
     "production (Bochkarev 1994, A0551003); dominated by (d,n)8Be and "
     "(d,n a)a. (d,p)8Li (Q=-0.19) and (d,t)6Li (Q=-0.99) excluded."),
]


def read(fn):
    """Return (EXFOR reaction string, [(E[MeV], xs[mb]), ...])."""
    react, pts = "", []
    with open(fn, errors="ignore") as fh:
        for line in fh:
            if line.startswith("#"):
                if "X4 reaction" in line:
                    react = line.split(":", 1)[1].strip()
                continue
            c = line.split()
            if len(c) >= 4:
                try:
                    pts.append((float(c[0]), float(c[2])))
                except ValueError:
                    pass
    return react, pts


def main():
    args = [a for a in sys.argv[1:] if not a.startswith("--")]
    cache = args[0] if args else "./exfor-cache"
    emax = 6.0
    if "--emax" in sys.argv:
        emax = float(sys.argv[sys.argv.index("--emax") + 1])

    if "--adopted" in sys.argv:
        print("Adopted in NucInterL.tex   (m_areal = 1.66054 A / sigma)\n")
        for lbl, sig, ecm, elab, At in ((a[0], a[1], a[2], a[3], a[4]) for a in ADOPTED):
            print("  %-9s sigma=%5.2f b  E_cm=%5.2f MeV  E_lab=%5.2f MeV  "
                  "m_areal=%7.3f g/cm2" % (lbl, sig, ecm, elab, 1.66054 * At / sig))
        print()
        for a in ADOPTED:
            print("  %-9s %s" % (a[0], a[5]))
        return

    dirs = sorted(d for d in glob.glob(os.path.join(cache, "*", "*", "xs", "*"))
                  if os.path.isdir(d))
    if not dirs:
        sys.exit("no data under %s -- run fetch_exfor.sh first" % cache)

    for d in dirs:
        rel = os.path.relpath(d, cache).replace("\\", "/")
        print("\n===== " + rel)
        for fn in sorted(glob.glob(os.path.join(d, "*"))):
            react, pts = read(fn)
            sel = [p for p in pts if p[0] <= emax]
            if not sel:
                continue
            E, xs = max(sel, key=lambda t: t[1])
            print("  %-52s n=%3d  E=[%.3f,%.3f]  max %8.1f mb at %.3f MeV  %s"
                  % (os.path.basename(fn), len(pts), pts[0][0], pts[-1][0],
                     xs, E, react))


if __name__ == "__main__":
    main()


==> anc/EXFOR/fetch_exfor.sh <==
#!/bin/bash
# Download EXFOR excitation functions for the Li/Be/B channels of Fig. 'InteractionLength'.
#
# Data are pulled from EXFOR (Otuka et al., Nucl. Data Sheets 120, 272 (2014))
# through A. J. Koning's flat-file transcription 'exfortables',
# https://github.com/arjankoning1/exfortables
#
# Layout there is  <projectile>/<Target>/xs/<ENDF MT>/<one file per measurement>,
# with MT = 4 (x,n), 16 (x,2n), 22 (x,n alpha), 103 (x,p), 104 (x,d), 105 (x,t),
# 106 (x,3He), 107 (x,alpha), 201 total neutron production, 600/601 (x,p0)/(x,p1),
# 800/801 (x,alpha0)/(x,alpha1).
#
# Usage:  ./fetch_exfor.sh [cache_dir]      (default: ./exfor-cache)
#
# Requires curl.  ~90 small text files, a few hundred kB total.

set -u
CACHE=${1:-./exfor-cache}
REPO=arjankoning1/exfortables
API=https://api.github.com/repos/$REPO/contents
RAW=https://raw.githubusercontent.com/$REPO/master

# Channels needed for the five EXFOR-derived curves.
PATHS="
p/Li006/xs/106
p/Li007/xs/107
p/Li007/xs/004
p/Be009/xs/104
p/Be009/xs/107
p/B011/xs/800
p/B011/xs/801
d/Li006/xs/004
d/Li006/xs/103
d/Li006/xs/105
d/Li006/xs/107
d/Li006/xs/600
d/Li006/xs/601
d/Li007/xs/004
d/Li007/xs/103
d/Li007/xs/105
d/Li007/xs/107
d/Li007/xs/201
"

for p in $PATHS; do
    out="$CACHE/$p"
    mkdir -p "$out"
    files=$(curl -s -m 60 "$API/$p" \
            | sed -n 's/.*"name": "\([^"]*\)".*/\1/p' | grep -v '\.list$')
    for f in $files; do
        [ -s "$out/$f" ] || curl -s -m 60 "$RAW/$p/$f" -o "$out/$f"
    done
    echo "$p: $(ls -1 "$out" | wc -l) datasets"
done

echo
echo "Cached under $CACHE -- now run:  python exfor_peaks.py $CACHE"


==> anc/EXFOR/he3_spike_optimum.py <==
#!/usr/bin/env python3
"""Optimal ${}^3$He spike fraction and burn temperature for a d-3He plasma.

Produces the numbers of table 'tab:He3Spike' in aneutronic-fusion-v3.tex: for
each ${}^3$He number fraction x the temperature T_opt that maximizes the
heating-to-bremsstrahlung ratio

    G(x,T) = P_fus / P_brem ,

the maximum G_max, and the neutron energy fraction f_n, both for the primary
reactions alone and in the strong secondary burn-up limit chi_t, chi_3 >> 1.

Cross sections
--------------
Bosch-Hale sigma(E) from bosch_hale.py in this directory; reactivities are
obtained by direct Maxwellian averaging over the centre-of-mass energy,

    <sigma v>(T) = sqrt(8/(pi mu)) (kT)^{-3/2} int sigma(E) E exp(-E/kT) dE .

Checks against the standard values: <sigma v>_dt = 1.14e-22 m^3/s at 10 keV
peaking at 66 keV, <sigma v>_dd = 1.19e-24 m^3/s at 10 keV, and the d+3He
reactivity peaking near 240 keV.  The temperature scan stops at 300 keV, well
inside the fitted range of the Bosch-Hale coefficient sets (0.3-900 keV for
3He(d,p), 0.5-4900 keV for the dd branches).

Composition
-----------
At fixed electron density, with x = n_3/(n_d + n_3) and n_e = n_d + 2 n_3,

    n_d/n_e = (1-x)/(1+x),   n_3/n_e = x/(1+x),   Z_eff = (1+3x)/(1+x),

so the dd rate carries [(1-x)/(1+x)]^2 and the d+3He rate x(1-x)/(1+x)^2.

Bremsstrahlung
--------------
Eq.(eq:powerBrem) of the manuscript,
P_brem/n_e^2 = Cb Z_eff sqrt(Te) (1 + a1 Te/me c^2) gB, with Te in keV.

Usage
-----
    python he3_spike_optimum.py            # table rows plus the global optimum
    python he3_spike_optimum.py --checks   # also print the reactivity checks
"""
import sys

import numpy as np

import bosch_hale as bh

U = 931494.10242            # keV/c^2 per atomic mass unit
C_LIGHT = 2.99792458e8      # m/s
M_D, M_T, M_HE3 = 2.013553, 3.016049, 3.016029   # u

MU_DD = M_D / 2.0
MU_D3 = M_D * M_HE3 / (M_D + M_HE3)
MU_DT = M_D * M_T / (M_D + M_T)

MEV_J = 1.602176634e-13
Q_DDP, Q_DDN, Q_D3, Q_DT = 4.033, 3.269, 18.35, 17.59     # MeV, total release
ECH_DDP, ECH_DDN = 4.033, 0.82        # charged-particle share of the dd branches
ECH_D3, ECH_DT = 18.35, 3.56          # ... of d+3He and d+t
EN_DDN, EN_DT = 2.45, 14.03           # neutron energies

CB, A1, GB, MEC2 = 4.83e-37, 2.6, 1.1, 511.0      # Eq.(eq:powerBrem)


# ---------------------------------------------------------------- reactivity
def sigma_m2(name, E):
    """Bosch-Hale cross section [m^2] on an array of c.m. energies E [keV]."""
    BG, A, B, _ = bh.REACTIONS[name]
    num = A[0] + E * (A[1] + E * (A[2] + E * (A[3] + E * A[4])))
    den = 1.0 + E * (B[0] + E * (B[1] + E * (B[2] + E * B[3])))
    sigma_mb = (num / den) / (E * np.exp(BG / np.sqrt(E)))
    return np.maximum(sigma_mb, 0.0) * 1e-31          # mb -> m^2


def sigmav(name, T, mu_u, Emin=0.4, Emax=4000.0, nE=6000):
    """Maxwellian reactivity <sigma v>(T) [m^3/s], vectorized in T [keV]."""
    E = np.logspace(np.log10(Emin), np.log10(Emax), nE)
    sig = sigma_m2(name, E)
    T = np.atleast_1d(np.asarray(T, float))
    integ = np.trapezoid(sig * E * np.exp(-E[None, :] / T[:, None]), E, axis=1)
    pref = np.sqrt(8.0 / (np.pi * mu_u * U)) * C_LIGHT
    return pref * T**-1.5 * integ


T = np.logspace(np.log10(3.0), np.log10(300.0), 4000)     # keV
SV_DDP = sigmav("D(d,p)T", T, MU_DD)
SV_DDN = sigmav("D(d,n)3He", T, MU_DD)
SV_D3 = sigmav("3He(d,p)4He", T, MU_D3, Emax=900.0)
SV_DT = sigmav("T(d,n)4He", T, MU_DT, Emax=550.0)


# ---------------------------------------------------------------- power balance
def zeff(x):
    return (1.0 + 3.0 * x) / (1.0 + x)


def brem(T, x):
    """P_brem / n_e^2 [W m^3], Eq.(eq:powerBrem)."""
    return CB * zeff(x) * np.sqrt(T) * (1.0 + A1 * T / MEC2) * GB


def powers(x, sel=slice(None)):
    """Density-normalized rates and powers per n_e^2 on the temperature grid.

    'full' quantities are the strong burn-up limit chi_t, chi_3 >> 1, in which
    every dd->p+t triton burns as d+t (14 MeV neutron) and every dd->n+3He
    helion burns as d+3He (aneutronic).
    """
    fd = (1.0 - x) / (1.0 + x)
    f3 = x / (1.0 + x)
    Rddp = 0.5 * fd**2 * SV_DDP[sel]
    Rddn = 0.5 * fd**2 * SV_DDN[sel]
    Rd3 = fd * f3 * SV_D3[sel]
    P_ch = (Rddp * ECH_DDP + Rddn * ECH_DDN + Rd3 * ECH_D3) * MEV_J
    E_tot = (Rddp * Q_DDP + Rddn * Q_DDN + Rd3 * Q_D3) * MEV_J
    E_n = Rddn * EN_DDN * MEV_J
    return dict(
        Rddp=Rddp, Rddn=Rddn, Rd3=Rd3,
        P_ch=P_ch, E_tot=E_tot, E_n=E_n,
        P_ch_full=P_ch + (Rddp * ECH_DT + Rddn * ECH_D3) * MEV_J,
        E_tot_full=E_tot + (Rddp * Q_DT + Rddn * Q_D3) * MEV_J,
        E_n_full=E_n + Rddp * EN_DT * MEV_J,
    )


def gain(x, full=False):
    """G(x,T) = P_fus / P_brem on the temperature grid."""
    p = powers(x)
    return (p["P_ch_full"] if full else p["P_ch"]) / brem(T, x)


def optimum(x, full=False):
    """(T_opt [keV], G_max, f_n) maximizing G over temperature at fixed x."""
    G = gain(x, full)
    i = int(np.argmax(G))
    p = powers(x, slice(i, i + 1))
    fn = (p["E_n_full"][0] / p["E_tot_full"][0] if full
          else p["E_n"][0] / p["E_tot"][0])
    return T[i], G[i], fn


# ---------------------------------------------------------------- output
def checks():
    print("Reactivities <sigma v> [m^3/s] (Bosch-Hale sigma, Maxwell average)\n")
    print("  T[keV]      dd(p,t)      dd(n,3He)       dd sum          d3He"
          "            dt")
    for t in (5.0, 10.0, 20.0, 50.0, 100.0, 200.0):
        i = int(np.argmin(abs(T - t)))
        print("  %6.1f  %.4e  %.4e  %.4e  %.4e  %.4e"
              % (T[i], SV_DDP[i], SV_DDN[i], SV_DDP[i] + SV_DDN[i],
                 SV_D3[i], SV_DT[i]))
    print("\n  <sv> peaks:  d3He at %.0f keV,  dt at %.0f keV"
          % (T[int(np.argmax(SV_D3))], T[int(np.argmax(SV_DT))]))
    print("  reference:   dt = 1.1e-22 m^3/s at 10 keV, peak near 65 keV;"
          "  dd sum = 1.2e-24 m^3/s at 10 keV\n")


def main():
    if "--checks" in sys.argv:
        checks()

    print("Table tab:He3Spike -- optimum of G = P_fus/P_brem over temperature\n")
    print("     x   Z_eff   T_opt[keV]   G_max   G_max/G_max(0)"
          "   f_n primary   f_n full burn")
    rows = [(x,) + optimum(x) + (optimum(x, full=True)[2],)
            for x in (0.0, 0.05, 0.10, 0.20, 0.35, 0.50)]
    G0 = rows[0][2]
    for x, Topt, Gmax, fn, fn_full in rows:
        print("  %4.2f   %5.2f   %8.0f   %5.2f   %12.1f   %11.2f   %13.2f"
              % (x, zeff(x), Topt, Gmax, Gmax / G0, fn, fn_full))

    xs = np.linspace(0.0, 0.9, 901)
    Gx = np.array([gain(x).max() for x in xs])
    k = int(np.argmax(Gx))
    print("\nGlobal optimum (primary reactions): G = %.2f at x = %.2f, T = %.0f keV"
          % (Gx[k], xs[k], optimum(xs[k])[0]))
    span = Gx[k] - Gx[0]
    for xq in (0.05, 0.10, 0.20):
        j = int(np.argmin(abs(xs - xq)))
        print("  x = %4.2f captures %4.1f%% of the attainable gain"
              % (xq, 100.0 * (Gx[j] - Gx[0]) / span))

    Gxf = np.array([gain(x, full=True).max() for x in xs])
    kf = int(np.argmax(Gxf))
    print("\nStrong burn-up limit: pure dd reaches G = %.2f; best mixture"
          " G = %.2f at x = %.2f, T = %.0f keV"
          % (Gxf[0], Gxf[kf], xs[kf], optimum(xs[kf], full=True)[0]))

    print("\nNeutron burden [neutrons per MJ of charged-particle heating]"
          " at T = 116 keV")
    i = int(np.argmin(abs(T - 116.0)))
    for x in (0.0, 0.05, 0.10, 0.20, 0.50):
        p = powers(x, slice(i, i + 1))
        print("  x = %4.2f:  primary %.2e,  full burn %.2e"
              % (x, p["Rddn"][0] / p["P_ch"][0] * 1e6,
                 (p["Rddn"][0] + p["Rddp"][0]) / p["P_ch_full"][0] * 1e6))
    Rdt = 0.25 * SV_DT
    j = int(np.argmax(Rdt * ECH_DT * MEV_J / brem(T, 0.0)))
    print("  equimolar dt at its own optimum (T = %.0f keV): %.2e"
          % (T[j], Rdt[j] / (Rdt[j] * ECH_DT * MEV_J) * 1e6))

    print("\nTemperature at which d+3He charged heating overtakes dd")
    for x in (0.05, 0.10, 0.50):
        p = powers(x)
        r = (p["Rd3"] * ECH_D3) / (p["Rddp"] * ECH_DDP + p["Rddn"] * ECH_DDN)
        print("  x = %4.2f:  T = %.0f keV" % (x, T[int(np.argmin(abs(r - 1.0)))]))


if __name__ == "__main__":
    main()


==> anc/NACREII/ddn_fusion_cross.py <==
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
import nacre_reactivity as nr

# -----------------------------
# Configuration
# -----------------------------
# Default local CSV (override by editing or passing via import)
CSV_PATH = "C:/Users/astei/Source/Repos/aneutronic-fusion/_python/nacre_ddn.csv"  # NACRE II (Table 4): T9, adopted, low, high

# Temperature grid (1–1000 keV)
T_keV = np.logspace(0, 3, 400)

# DD (n) energetics: D(d,n)3He — charged energy available for direct heating ~ 0.82 MeV carried by 3He
Q_CHARGED_J = 0.82 * nr.MEV_TO_J

# Composition: pure deuterium (self-collisions), r = n_D/n_D = 1, Z_D = 1
C_DD   = nr.composition_coeff(ZA=1, ZB=1, r=1.0)   # = 1/4
Zeff_D = nr.zeff(ZA=1, ZB=1, r=1.0)                # = 1.0

def load_all_rates(csv_path):
    """Return dict of NacreRate objects for 'adopted', 'low', 'high'."""
    return {which: nr.load_nacre_rates(csv_path, which=which)
            for which in ("adopted", "low", "high")}

def compute_curves(rates, T_keV):
    """Compute ⟨σv⟩ and charged-particle heating per n_e^2 for each rate set."""
    out = {}
    for which, rate in rates.items():
        sv = rate.sigmav_keV(T_keV)  # m^3/s
        Pchg = nr.power_per_ne2(T_keV, sv, Q_Joule=Q_CHARGED_J, C=C_DD)
        out[which] = {"sv": sv, "Pchg": Pchg}
    Pbrem = nr.brem_per_ne2(T_keV, Z_eff=Zeff_D)
    return out, Pbrem

def save_csvs(T_keV, curves, Pbrem):
    # Combined CSV (reactivity + power)
    df = pd.DataFrame({
        "T_keV": T_keV,
        "sv_m3_per_s_adopted": curves["adopted"]["sv"],
        "sv_m3_per_s_low":      curves["low"]["sv"],
        "sv_m3_per_s_high":     curves["high"]["sv"],
        "Pchg_per_ne2_Wm3_adopted": curves["adopted"]["Pchg"],
        "Pchg_per_ne2_Wm3_low":      curves["low"]["Pchg"],
        "Pchg_per_ne2_Wm3_high":     curves["high"]["Pchg"],
        "Pbrem_per_ne2_Wm3": Pbrem,
    })
    df.to_csv("ddn_curves_for_tikz.csv", index=False)

    # Reactivity-only CSV
    df_reac = pd.DataFrame({
        "T_keV": T_keV,
        "sv_m3_per_s_adopted": curves["adopted"]["sv"],
        "sv_m3_per_s_low":      curves["low"]["sv"],
        "sv_m3_per_s_high":     curves["high"]["sv"],
    })
    df_reac.to_csv("ddn_reactivity_for_tikz.csv", index=False)

def main():
    rates = load_all_rates(CSV_PATH)
    curves, Pbrem = compute_curves(rates, T_keV)
    save_csvs(T_keV, curves, Pbrem)
    print("Wrote: ddn_curves_for_tikz.csv and ddn_reactivity_for_tikz.csv")

if __name__ == "__main__":
    main()


==> anc/NACREII/ddp_fusion_cross.py <==
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
import nacre_reactivity as nr

# -----------------------------
# Configuration
# -----------------------------
# Default local CSV (override by editing or passing via import)
CSV_PATH = "C:/Users/astei/Source/Repos/aneutronic-fusion/_python/nacre_ddp.csv"  # NACRE II (Table 5): T9, adopted, low, high

# Temperature grid (1–1000 keV)
T_keV = np.logspace(0, 3, 400)

# DD (p) energetics: D(d,p)T — charged energy available for direct heating ~ 3.02 MeV carried by proton
Q_CHARGED_J = 3.02 * nr.MEV_TO_J

# Composition: pure deuterium (self-collisions), r = n_D/n_D = 1, Z_D = 1
C_DD   = nr.composition_coeff(ZA=1, ZB=1, r=1.0)   # = 1/4
Zeff_D = nr.zeff(ZA=1, ZB=1, r=1.0)                # = 1.0

def load_all_rates(csv_path):
    """Return dict of NacreRate objects for 'adopted', 'low', 'high'."""
    return {which: nr.load_nacre_rates(csv_path, which=which)
            for which in ("adopted", "low", "high")}

def compute_curves(rates, T_keV):
    """Compute ⟨σv⟩ and charged-particle heating per n_e^2 for each rate set."""
    out = {}
    for which, rate in rates.items():
        sv = rate.sigmav_keV(T_keV)  # m^3/s
        Pchg = nr.power_per_ne2(T_keV, sv, Q_Joule=Q_CHARGED_J, C=C_DD)
        out[which] = {"sv": sv, "Pchg": Pchg}
    Pbrem = nr.brem_per_ne2(T_keV, Z_eff=Zeff_D)
    return out, Pbrem

def save_csvs(T_keV, curves, Pbrem):
    # Combined CSV (reactivity + power)
    df = pd.DataFrame({
        "T_keV": T_keV,
        "sv_m3_per_s_adopted": curves["adopted"]["sv"],
        "sv_m3_per_s_low":      curves["low"]["sv"],
        "sv_m3_per_s_high":     curves["high"]["sv"],
        "Pchg_per_ne2_Wm3_adopted": curves["adopted"]["Pchg"],
        "Pchg_per_ne2_Wm3_low":      curves["low"]["Pchg"],
        "Pchg_per_ne2_Wm3_high":     curves["high"]["Pchg"],
        "Pbrem_per_ne2_Wm3": Pbrem,
    })
    df.to_csv("ddp_curves_for_tikz.csv", index=False)

    # Reactivity-only CSV
    df_reac = pd.DataFrame({
        "T_keV": T_keV,
        "sv_m3_per_s_adopted": curves["adopted"]["sv"],
        "sv_m3_per_s_low":      curves["low"]["sv"],
        "sv_m3_per_s_high":     curves["high"]["sv"],
    })
    df_reac.to_csv("ddp_reactivity_for_tikz.csv", index=False)

def main():
    rates = load_all_rates(CSV_PATH)
    curves, Pbrem = compute_curves(rates, T_keV)
    save_csvs(T_keV, curves, Pbrem)
    print("Wrote: ddp_curves_for_tikz.csv and ddp_reactivity_for_tikz.csv")

if __name__ == "__main__":
    main()


==> anc/NACREII/dt_fusion_cross.py <==

import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
import nacre_reactivity as nr

# -----------------------------
# Configuration
# -----------------------------
# Default local CSV (override via CLI or by editing here)
CSV_PATH = "C:/Users/astei/Source/Repos/aneutronic-fusion/_python/nacre_dt.csv"  # NACRE II table with columns: T9, adopted, low, high

# Temperature grid (1–1000 keV)
T_keV = np.logspace(0, 3, 400)

# DT energetics
E_FUSION_J = 17.6 * nr.MEV_TO_J   # total per reaction (unused here)
E_ALPHA_J  =  3.5 * nr.MEV_TO_J   # alpha energy (use for alpha heating)

# Mixture: equimolar D:T (r = n_D/n_T = 1), Z_D=1, Z_T=1
C_DT     = nr.composition_coeff(ZA=1, ZB=1, r=1.0)   # = 1/4
Zeff_DT  = nr.zeff(ZA=1, ZB=1, r=1.0)                # = 1.0

def load_all_rates(csv_path):
    """Return dict of NacreRate objects for 'adopted', 'low', 'high'."""
    rates = {}
    for which in ("adopted", "low", "high"):
        rates[which] = nr.load_nacre_rates(csv_path, which=which)
    return rates

def compute_curves(rates, T_keV):
    """Compute reactivity and power curves for each rate choice."""
    out = {}
    for which, rate in rates.items():
        sv = rate.sigmav_keV(T_keV)  # m^3/s
        Palpha = nr.power_per_ne2(T_keV, sv, Q_Joule=E_ALPHA_J, C=C_DT)
        out[which] = {"sv": sv, "Palpha": Palpha}
    # Bremsstrahlung depends only on Zeff and T, not on the reactivity choice
    Pbrem = nr.brem_per_ne2(T_keV, Z_eff=Zeff_DT)
    return out, Pbrem

def save_csvs(T_keV, curves, Pbrem):
    # Combined CSV (reactivity + power)
    df = pd.DataFrame({
        "T_keV": T_keV,
        "sv_m3_per_s_adopted": curves["adopted"]["sv"],
        "sv_m3_per_s_low":      curves["low"]["sv"],
        "sv_m3_per_s_high":     curves["high"]["sv"],
        "Palpha_per_ne2_Wm3_adopted": curves["adopted"]["Palpha"],
        "Palpha_per_ne2_Wm3_low":      curves["low"]["Palpha"],
        "Palpha_per_ne2_Wm3_high":     curves["high"]["Palpha"],
        "Pbrem_per_ne2_Wm3": Pbrem,
    })
    df.to_csv("dt_curves_for_tikz.csv", index=False)

    # Reactivity-only CSV
    df_reac = pd.DataFrame({
        "T_keV": T_keV,
        "sv_m3_per_s_adopted": curves["adopted"]["sv"],
        "sv_m3_per_s_low":      curves["low"]["sv"],
        "sv_m3_per_s_high":     curves["high"]["sv"],
    })
    df_reac.to_csv("dt_reactivity_for_tikz.csv", index=False)

def main():
    rates = load_all_rates(CSV_PATH)
    curves, Pbrem = compute_curves(rates, T_keV)
    save_csvs(T_keV, curves, Pbrem)
    print("Wrote: dt_curves_for_tikz.csv and dt_reactivity_for_tikz.csv")

if __name__ == "__main__":
    main()


==> anc/NACREII/nacre_15n_branching.py <==

"""
nacre_15n_branching.py — CNO-I/CNO-II branching at the 15N node.

Computes the ratio of thermal reaction rates

    R_15 = <sigma v>[15N(p,g)16O] / <sigma v>[15N(p,a)12C]

and the fraction of reacting 15N leaking into the CNO-II sequence,

    f_pg = R_15 / (1 + R_15),

from the NACRE II adopted rates tabulated in nacre_15npg.csv and
nacre_15npa.csv. Reproduces the numbers quoted in the CNO section of the
manuscript at the solar core temperature T9 = 0.015.

The NACRE II 15N(p,g)16O evaluation includes the LUNA data of
Caciolli et al., A&A 533, A66 (2011).
"""

import os
import sys

import nacre_reactivity as nr

# -----------------------------
# Configuration
# -----------------------------
HERE = os.path.dirname(os.path.abspath(__file__))
CSV_PG = os.path.join(HERE, "nacre_15npg.csv")  # NACRE II: 15N(p,g)16O
CSV_PA = os.path.join(HERE, "nacre_15npa.csv")  # NACRE II: 15N(p,a)12C

# Solar core temperature, T_sun ~ 1.5e7 K
T9_SOLAR = 0.015


def branching(T9, which="adopted"):
    """Return (R_15, f_pg) at temperature T9 for the given rate column."""
    pg = nr.load_nacre_rates(CSV_PG, which=which)
    pa = nr.load_nacre_rates(CSV_PA, which=which)
    R = pg.NA_sigmav_T9(T9) / pa.NA_sigmav_T9(T9)
    return R, R / (1.0 + R)


def main():
    T9 = float(sys.argv[1]) if len(sys.argv) > 1 else T9_SOLAR

    print(f"NACRE II rates at T9 = {T9:g} "
          f"(N_A<sigma v>, cm^3 mol^-1 s^-1; adopted [low, high]):")
    for label, path in (("15N(p,g)16O", CSV_PG), ("15N(p,a)12C", CSV_PA)):
        adopted, low, high = (nr.load_nacre_rates(path, which=w).NA_sigmav_T9(T9)
                              for w in ("adopted", "low", "high"))
        print(f"  {label} : {adopted:.4g}   [{low:.4g}, {high:.4g}]")

    R, f = branching(T9)
    print(f"\n  R_15 = <sv>_pg / <sv>_pa = {R:.3e}")
    print(f"  f_pg = R_15 / (1 + R_15)  = {f:.3e}  "
          f"-> {100 * f:.3f}% into CNO-II, {100 * (1 - f):.3f}% back to CNO-I")


if __name__ == "__main__":
    main()


==> anc/NACREII/nacre_15npa.csv <==
T9,adopted,low,high
0.005,6.59e-26,5.22e-26,7.85e-26
0.006,1.14e-23,9.07e-24,1.36e-23
0.007,7.04e-22,5.59e-22,8.35e-22
0.008,2.11e-20,1.67e-20,2.49e-20
0.009,3.73e-19,2.97e-19,4.41e-19
0.01,4.43e-18,3.54e-18,5.23e-18
0.011,3.86e-17,3.09e-17,4.55e-17
0.012,2.63e-16,2.1e-16,3.09e-16
0.013,1.46e-15,1.17e-15,1.72e-15
0.014,6.85e-15,5.5e-15,8.04e-15
0.015,2.8e-14,2.25e-14,3.28e-14
0.016,1.01e-13,8.14e-14,1.18e-13
0.018,9.87e-13,7.96e-13,1.15e-12
0.02,7.02e-12,5.68e-12,8.18e-12
0.025,3.6e-10,2.94e-10,4.17e-10
0.03,7.3e-09,5.99e-09,8.41e-09
0.04,5.95e-07,4.94e-07,6.79e-07
0.05,1.38e-05,1.16e-05,1.56e-05
0.06,0.000153,0.000129,0.000173
0.07,0.00105,0.000889,0.00119
0.08,0.0052,0.00441,0.00591
0.09,0.0203,0.0173,0.0231
0.1,0.0665,0.0571,0.0754
0.11,0.19,0.164,0.215
0.12,0.487,0.421,0.55
0.13,1.14,0.991,1.29
0.14,2.49,2.17,2.82
0.15,5.13,4.45,5.81
0.16,10.0,8.67,11.4
0.18,33.8,29.0,38.6
0.2,99.1,84.5,114.0
0.25,900.0,761.0,1040.0
0.3,4760.0,4030.0,5490.0
0.35,17000.0,14400.0,19500.0
0.4,45800.0,39000.0,52600.0
0.45,100000.0,85700.0,115000.0
0.5,190000.0,162000.0,218000.0
0.6,497000.0,425000.0,569000.0
0.7,992000.0,847000.0,1140000.0
0.8,1660000.0,1430000.0,1910000.0
0.9,2500000.0,2130000.0,2870000.0
1.0,3470000.0,2960000.0,3980000.0
1.25,6380000.0,5400000.0,7360000.0
1.5,9880000.0,8280000.0,11500000.0
1.75,13900000.0,11400000.0,16300000.0
2.0,18200000.0,14800000.0,21700000.0
2.5,27100000.0,21700000.0,33300000.0
3.0,35700000.0,28000000.0,45200000.0
3.5,43200000.0,33500000.0,56800000.0
4.0,49300000.0,38000000.0,67900000.0
5.0,58400000.0,44400000.0,88400000.0
6.0,64000000.0,48400000.0,108000000.0
7.0,67600000.0,50800000.0,126000000.0
8.0,69800000.0,52300000.0,143000000.0
9.0,71200000.0,53100000.0,159000000.0
10.0,71900000.0,53600000.0,174000000.0


==> anc/NACREII/nacre_15npg.csv <==
T9,adopted,low,high
0.007,4.54e-25,3.87e-25,5.39e-25
0.008,1.34e-23,1.14e-23,1.59e-23
0.009,2.34e-22,2e-22,2.78e-22
0.01,2.75e-21,2.35e-21,3.26e-21
0.011,2.36e-20,2.02e-20,2.81e-20
0.012,1.59e-19,1.36e-19,1.89e-19
0.013,8.73e-19,7.46e-19,1.03e-18
0.014,4.05e-18,3.47e-18,4.8e-18
0.015,1.64e-17,1.4e-17,1.94e-17
0.016,5.86e-17,5.01e-17,6.93e-17
0.018,5.6e-16,4.78e-16,6.6e-16
0.02,3.9e-15,3.34e-15,4.6e-15
0.025,1.91e-13,1.63e-13,2.24e-13
0.03,3.7e-12,3.17e-12,4.34e-12
0.04,2.78e-10,2.38e-10,3.24e-10
0.05,5.97e-09,5.12e-09,6.94e-09
0.06,6.21e-08,5.32e-08,7.17e-08
0.07,4.03e-07,3.45e-07,4.63e-07
0.08,1.89e-06,1.62e-06,2.16e-06
0.09,6.98e-06,5.99e-06,7.95e-06
0.1,2.16e-05,1.85e-05,2.44e-05
0.11,5.82e-05,5e-05,6.57e-05
0.12,0.00014,0.00012,0.000158
0.13,0.000311,0.000267,0.000347
0.14,0.000641,0.000549,0.000714
0.15,0.00124,0.00106,0.00138
0.16,0.0023,0.00197,0.00255
0.18,0.007,0.00595,0.00777
0.2,0.0188,0.0159,0.0209
0.25,0.148,0.126,0.168
0.3,0.772,0.637,0.896
0.35,2.95,2.35,3.54
0.4,8.85,6.73,10.9
0.45,21.7,15.9,27.5
0.5,45.5,32.4,58.5
0.6,141.0,96.3,185.0
0.7,316.0,212.0,419.0
0.8,579.0,387.0,772.0
0.9,930.0,624.0,1240.0
1.0,1370.0,933.0,1810.0
1.25,2910.0,2100.0,3720.0
1.5,5200.0,4020.0,6400.0
1.75,8350.0,6780.0,9920.0
2.0,12300.0,10300.0,14200.0
2.5,21800.0,19000.0,24700.0
3.0,32100.0,28200.0,36000.0
3.5,41600.0,36600.0,46800.0
4.0,50000.0,43700.0,56400.0
5.0,62200.0,53800.0,70500.0
6.0,69000.0,59400.0,78700.0
7.0,72200.0,61700.0,82600.0
8.0,72900.0,62000.0,83700.0
9.0,72100.0,61100.0,83000.0
10.0,70300.0,59400.0,81200.0


==> anc/NACREII/nacre_ddn.csv <==
T9,adopted,low,high
0.001,1.43e-08,1.28e-08,1.58e-08
0.002,5.95e-05,5.31e-05,6.57e-05
0.003,0.00323,0.00289,0.00357
0.004,0.0395,0.0353,0.0436
0.005,0.234,0.209,0.258
0.006,0.901,0.805,0.995
0.007,2.64,2.36,2.91
0.008,6.38,5.7,7.04
0.009,13.4,12.0,14.8
0.01,25.4,22.7,28.0
0.011,44.4,39.7,48.9
0.012,72.5,64.9,79.9
0.013,112.0,101.0,124.0
0.014,167.0,149.0,184.0
0.015,239.0,214.0,263.0
0.016,331.0,296.0,364.0
0.018,588.0,527.0,648.0
0.02,964.0,864.0,1060.0
0.025,2580.0,2310.0,2840.0
0.03,5440.0,4880.0,5970.0
0.04,16000.0,14400.0,17500.0
0.05,34000.0,30700.0,37300.0
0.06,60400.0,54500.0,66000.0
0.07,95200.0,86100.0,104000.0
0.08,138000.0,125000.0,151000.0
0.09,189000.0,172000.0,206000.0
0.1,248000.0,225000.0,269000.0
0.11,313000.0,285000.0,340000.0
0.12,386000.0,351000.0,417000.0
0.13,464000.0,423000.0,502000.0
0.14,548000.0,501000.0,592000.0
0.15,638000.0,583000.0,688000.0
0.16,732000.0,670000.0,789000.0
0.18,936000.0,859000.0,1010000.0
0.2,1160000.0,1060000.0,1240000.0
0.25,1770000.0,1640000.0,1900000.0
0.3,2460000.0,2280000.0,2630000.0
0.35,3200000.0,2970000.0,3410000.0
0.4,3980000.0,3700000.0,4230000.0
0.45,4780000.0,4460000.0,5080000.0
0.5,5590000.0,5230000.0,5930000.0
0.6,7250000.0,6800000.0,7670000.0
0.7,8900000.0,8380000.0,9400000.0
0.8,10500000.0,9950000.0,11100000.0
0.9,12200000.0,11500000.0,12800000.0
1.0,13700000.0,13000000.0,14500000.0
1.25,17600000.0,16600000.0,18500000.0
1.5,21200000.0,20100000.0,22300000.0
1.75,24600000.0,23400000.0,25900000.0
2.0,27900000.0,26500000.0,29300000.0
2.5,33900000.0,32300000.0,35500000.0
3.0,39300000.0,37600000.0,41000000.0
3.5,44300000.0,42500000.0,46000000.0
4.0,48700000.0,47000000.0,50500000.0
5.0,56500000.0,54800000.0,58100000.0
6.0,62600000.0,61000000.0,64200000.0
7.0,67300000.0,65800000.0,68800000.0
8.0,72700000.0,71100000.0,74400000.0
9.0,77200000.0,75400000.0,78900000.0
10.0,81300000.0,80300000.0,84000000.0


==> anc/NACREII/nacre_ddp.csv <==
T9,adopted,low,high
0.001,1.45e-08,1.33e-08,1.57e-08
0.002,6.02e-05,5.52e-05,6.54e-05
0.003,0.00327,0.003,0.00355
0.004,0.04,0.0367,0.0434
0.005,0.236,0.217,0.257
0.006,0.912,0.838,0.989
0.007,2.67,2.45,2.9
0.008,6.46,5.94,7.0
0.009,13.6,12.5,14.7
0.01,25.7,23.7,27.9
0.011,44.9,41.3,48.7
0.012,73.4,67.6,79.6
0.013,114.0,105.0,123.0
0.014,169.0,156.0,183.0
0.015,242.0,223.0,262.0
0.016,335.0,309.0,363.0
0.018,596.0,549.0,645.0
0.02,977.0,901.0,1060.0
0.025,2620.0,2410.0,2830.0
0.03,5510.0,5100.0,5950.0
0.04,16200.0,15000.0,17400.0
0.05,34600.0,32100.0,37200.0
0.06,61400.0,57100.0,65900.0
0.07,96800.0,90200.0,104000.0
0.08,141000.0,131000.0,150000.0
0.09,193000.0,180000.0,206000.0
0.1,252000.0,237000.0,269000.0
0.11,319000.0,300000.0,340000.0
0.12,392000.0,369000.0,417000.0
0.13,472000.0,445000.0,502000.0
0.14,557000.0,526000.0,591000.0
0.15,647000.0,612000.0,687000.0
0.16,742000.0,702000.0,787000.0
0.18,944000.0,895000.0,1000000.0
0.2,1160000.0,1100000.0,1230000.0
0.25,1750000.0,1660000.0,1840000.0
0.3,2380000.0,2260000.0,2510000.0
0.35,3040000.0,2890000.0,3200000.0
0.4,3720000.0,3540000.0,3910000.0
0.45,4410000.0,4200000.0,4630000.0
0.5,5110000.0,4870000.0,5360000.0
0.6,6520000.0,6230000.0,6820000.0
0.7,7930000.0,7610000.0,8270000.0
0.8,9340000.0,8990000.0,9710000.0
0.9,10700000.0,10400000.0,11100000.0
1.0,12100000.0,11700000.0,12500000.0
1.25,15400000.0,15000000.0,15900000.0
1.5,18600000.0,18100000.0,19000000.0
1.75,21500000.0,21100000.0,21900000.0
2.0,24300000.0,23800000.0,24700000.0
2.5,29400000.0,28900000.0,29800000.0
3.0,34000000.0,33500000.0,34400000.0
3.5,38200000.0,37700000.0,38600000.0
4.0,42100000.0,41700000.0,42500000.0
5.0,49100000.0,48800000.0,49500000.0
6.0,55400000.0,55100000.0,55800000.0
7.0,61000000.0,60700000.0,61400000.0
8.0,65900000.0,65500000.0,66300000.0
9.0,70000000.0,69600000.0,70300000.0
10.0,73300000.0,72900000.0,73600000.0


==> anc/NACREII/nacre_dt.csv <==
T9,adopted,low,high
0.001,1.87e-07,1.67e-07,2.09e-07
0.002,0.00137,0.00122,0.00153
0.003,0.0998,0.089,0.111
0.004,1.47,1.31,1.64
0.005,9.93,8.86,11.1
0.006,42.4,37.8,47.1
0.007,135.0,120.0,150.0
0.008,349.0,312.0,387.0
0.009,780.0,701.0,862.0
0.01,1560.0,1410.0,1710.0
0.011,2850.0,2590.0,3120.0
0.012,4870.0,4440.0,5310.0
0.013,7850.0,7190.0,8530.0
0.014,12100.0,11100.0,13100.0
0.015,17900.0,16500.0,19300.0
0.016,25600.0,23700.0,27500.0
0.018,48100.0,44800.0,51600.0
0.02,83000.0,77400.0,88700.0
0.025,247000.0,232000.0,263000.0
0.03,570000.0,534000.0,606000.0
0.04,1930000.0,1810000.0,2060000.0
0.05,4620000.0,4300000.0,4930000.0
0.06,8980000.0,8340000.0,9630000.0
0.07,15200000.0,14100000.0,16400000.0
0.08,23400000.0,21600000.0,25200000.0
0.09,33500000.0,30900000.0,36100000.0
0.1,45200000.0,41700000.0,48800000.0
0.11,58500000.0,54000000.0,63000000.0
0.12,73000000.0,67300000.0,78600000.0
0.13,88400000.0,81600000.0,95200000.0
0.14,105000000.0,96600000.0,113000000.0
0.15,121000000.0,112000000.0,131000000.0
0.16,138000000.0,128000000.0,149000000.0
0.18,173000000.0,160000000.0,185000000.0
0.2,206000000.0,191000000.0,221000000.0
0.25,283000000.0,263000000.0,304000000.0
0.3,347000000.0,323000000.0,372000000.0
0.35,398000000.0,370000000.0,425000000.0
0.4,436000000.0,407000000.0,466000000.0
0.45,465000000.0,434000000.0,496000000.0
0.5,485000000.0,453000000.0,517000000.0
0.6,510000000.0,477000000.0,542000000.0
0.7,519000000.0,486000000.0,551000000.0
0.8,519000000.0,487000000.0,550000000.0
0.9,513000000.0,482000000.0,544000000.0
1.0,504000000.0,474000000.0,534000000.0
1.25,476000000.0,448000000.0,504000000.0
1.5,447000000.0,421000000.0,473000000.0
1.75,419000000.0,395000000.0,443000000.0
2.0,394000000.0,371000000.0,417000000.0
2.5,352000000.0,332000000.0,372000000.0
3.0,319000000.0,300000000.0,337000000.0
3.5,292000000.0,275000000.0,309000000.0
4.0,270000000.0,254000000.0,286000000.0
5.0,237000000.0,223000000.0,252000000.0
6.0,214000000.0,201000000.0,227000000.0
7.0,197000000.0,184000000.0,209000000.0
8.0,183000000.0,172000000.0,195000000.0
9.0,173000000.0,162000000.0,184000000.0
10.0,164000000.0,154000000.0,175000000.0


==> anc/NACREII/nacre_pb.csv <==
T9,adopted,low,high
0.003,4.9e-23,4.41e-23,5.45e-23
0.004,8.69e-20,7.83e-20,9.67e-20
0.005,1.77e-17,1.59e-17,1.97e-17
0.006,1.02e-15,9.17e-16,1.13e-15
0.007,2.58e-14,2.33e-14,2.87e-14
0.008,3.72e-13,3.35e-13,4.13e-13
0.009,3.53e-12,3.18e-12,3.93e-12
0.01,2.45e-11,2.21e-11,2.73e-11
0.011,1.34e-10,1.2e-10,1.48e-10
0.012,5.98e-10,5.38e-10,6.64e-10
0.013,2.28e-09,2.05e-09,2.53e-09
0.014,7.62e-09,6.87e-09,8.47e-09
0.015,2.28e-08,2.06e-08,2.53e-08
0.016,6.22e-08,5.6e-08,6.9e-08
0.018,3.66e-07,3.3e-07,4.06e-07
0.02,1.68e-06,1.51e-06,1.87e-06
0.025,3.55e-05,3.2e-05,3.94e-05
0.03,0.000362,0.000326,0.000402
0.04,0.0106,0.00954,0.0118
0.05,0.116,0.104,0.13
0.06,0.715,0.643,0.814
0.07,3.06,2.74,3.51
0.08,10.2,9.13,11.8
0.09,28.6,25.6,33.3
0.1,71.3,63.7,83.1
0.11,162.0,145.0,189.0
0.12,343.0,306.0,396.0
0.13,678.0,607.0,780.0
0.14,1260.0,1130.0,1440.0
0.15,2220.0,1990.0,2520.0
0.16,3690.0,3330.0,4190.0
0.18,8960.0,8080.0,10100.0
0.2,18700.0,16900.0,20900.0
0.25,73500.0,66700.0,82100.0
0.3,192000.0,174000.0,213000.0
0.35,397000.0,360000.0,440000.0
0.4,713000.0,648000.0,789000.0
0.45,1170000.0,1060000.0,1290000.0
0.5,1800000.0,1640000.0,1990000.0
0.6,3750000.0,3410000.0,4120000.0
0.7,6820000.0,6220000.0,7490000.0
0.8,11200000.0,10200000.0,12300000.0
0.9,17000000.0,15500000.0,18700000.0
1.0,24200000.0,22000000.0,26700000.0
1.25,47100000.0,42700000.0,52100000.0
1.5,74300000.0,67100000.0,82500000.0
1.75,103000000.0,92600000.0,115000000.0
2.0,131000000.0,117000000.0,146000000.0
2.5,180000000.0,161000000.0,203000000.0
3.0,220000000.0,195000000.0,248000000.0
3.5,251000000.0,222000000.0,284000000.0
4.0,275000000.0,242000000.0,312000000.0
5.0,308000000.0,269000000.0,351000000.0
6.0,330000000.0,286000000.0,377000000.0
7.0,346000000.0,297000000.0,396000000.0
8.0,357000000.0,304000000.0,410000000.0
9.0,365000000.0,309000000.0,420000000.0
10.0,370000000.0,313000000.0,428000000.0


==> anc/NACREII/nacre_reactivity.py <==

"""
nacre_reactivity.py — Reaction-agnostic utilities to read NACRE II rates
and compute reactivities and simple power scalings.

CSV format expected:
    T9,adopted,low,high
Units:
    NACRE II provides N_A⟨σv⟩ in cm^3 mol^-1 s^-1.
    This module returns ⟨σv⟩ in m^3 s^-1 (pair-averaged).

This version is reaction-agnostic (no DT-specific energies or stoichiometry).
"""

from __future__ import annotations

from dataclasses import dataclass
from typing import Literal, Tuple

import numpy as np
import pandas as pd
from scipy.interpolate import PchipInterpolator

# ---------- Physical constants (shared) ----------
N_A = 6.02214076e23         # mol^-1
KEV_TO_K = 1.16045e7        # K per keV
MEV_TO_J = 1.602176634e-13  # J per MeV

Which = Literal["adopted", "low", "high"]


@dataclass
class NacreRate:
    """Container for a single NACRE II rate table with log-log PCHIP interpolation."""
    T9: np.ndarray          # Temperature in 10^9 K
    NA_sigmav: np.ndarray   # N_A⟨σv⟩ in cm^3 mol^-1 s^-1 (chosen column)
    which: Which = "adopted"

    # ---- interpolation ----
    def _interp(self):
        x = np.log(self.T9)
        y = np.log(self.NA_sigmav)
        return PchipInterpolator(x, y, extrapolate=True)

    # ---- reactivities ----
    def NA_sigmav_T9(self, T9):
        """Return N_A⟨σv⟩(T9) in cm^3 mol^-1 s^-1."""
        T9 = np.asarray(T9, dtype=float)
        y = self._interp()(np.log(T9))
        return np.exp(y)

    def sigmav_T9(self, T9):
        """Return ⟨σv⟩(T9) in m^3 s^-1 (pair-averaged)."""
        NA_sv = self.NA_sigmav_T9(T9)   # cm^3 mol^-1 s^-1
        sv_cm = NA_sv / N_A             # cm^3 s^-1
        return sv_cm * 1e-6             # m^3 s^-1

    def sigmav_keV(self, T_keV):
        """Return ⟨σv⟩(T_keV) in m^3 s^-1 (pair-averaged)."""
        T_keV = np.asarray(T_keV, dtype=float)
        T9 = (T_keV * KEV_TO_K) / 1e9
        return self.sigmav_T9(T9)


# ---------- Stoichiometry helpers ----------
def composition_coeff(ZA: int, ZB: int, r: float) -> float:
    """
    Return the composition coefficient C such that
        n_A n_B = C * n_e^2
    for a binary, quasi-neutral plasma with ion charges Z_A, Z_B and ratio r = n_A/n_B.

    Derivation:
        n_e = Z_A n_A + Z_B n_B,  n_A = r n_B  ⇒  n_e = (Z_A r + Z_B) n_B
        n_A n_B = r n_B^2 = r * (n_e / (Z_A r + Z_B))^2
        ⇒ C = r / (Z_A r + Z_B)^2
    """
    ZA = float(ZA); ZB = float(ZB); r = float(r)
    return r / (ZA * r + ZB)**2


def zeff(ZA: int, ZB: int, r: float) -> float:
    """
    Return Z_eff = (Σ n_j Z_j^2) / (Σ n_j Z_j) for a binary mixture (A,B) with r = n_A/n_B.
    """
    ZA = float(ZA); ZB = float(ZB); r = float(r)
    # up to an overall factor n_B which cancels:
    num = r * ZA**2 + 1.0 * ZB**2
    den = r * ZA    + 1.0 * ZB
    return num / den


# ---------- Bremsstrahlung (density-normalized) ----------
def brem_per_ne2(
    T_keV,
    Z_eff: float = 1.0,
    gB: float = 1.2,
    include_ee: bool = True,
):
    """
    Density-normalized bremsstrahlung loss P_brem / n_e^2  [W m^3]
    Uses a practical NRL/Wesson-like form with Te in eV:

        P_brem / n_e^2 = Cb * Z_eff * sqrt(Te[eV]) * gB * (1 + a_ee * Te[eV])

    where:
      - Cb   = 1.69e-38  W m^3 eV^{-1/2}
      - a_ee = 5.1e-6    (electron–electron correction)
      - gB   ~ 1.1–1.3   (Gaunt factor)
    """
    Cb = 1.69e-38
    a_ee = 5.1e-6

    Te_eV = 1e3 * np.asarray(T_keV, dtype=float)     # keV -> eV
    Pbrem = Cb * Z_eff * np.sqrt(Te_eV) * gB         # e–i term

    if include_ee:
        Pbrem *= (1.0 + a_ee * Te_eV)                # add e–e correction

    return Pbrem


# ---------- Convenience: density-normalized power for arbitrary channels ----------
def power_per_ne2(T_keV, sv_m3_per_s, Q_Joule: float, C: float) -> np.ndarray:
    """
    P / n_e^2  =  C * ⟨σv⟩(T) * Q      [W m^3]

    Parameters
    ----------
    T_keV : array-like (unused here; included for symmetry)
    sv_m3_per_s : array-like
        Reactivity in m^3/s.
    Q_Joule : float
        Energy released per reaction in Joules (choose α-heating fraction if desired).
    C : float
        Composition coefficient such that n_A n_B = C * n_e^2.
    """
    return C * np.asarray(sv_m3_per_s, dtype=float) * float(Q_Joule)


def load_nacre_rates(csv_path, which: Which = "adopted") -> NacreRate:
    """
    Load a NACRE II rate table from CSV and return a NacreRate object.

    Parameters
    ----------
    csv_path : path to CSV with columns T9, adopted, low, high
    which    : which column to use ("adopted", "low", "high")
    """
    df = pd.read_csv(csv_path)
    required = {"T9", "adopted", "low", "high"}
    missing = required.difference(df.columns)
    if missing:
        raise ValueError(f"CSV missing columns: {missing}")
    df = df.sort_values("T9")
    return NacreRate(df["T9"].to_numpy(), df[which].to_numpy(), which=which)


__all__ = [
    "N_A", "KEV_TO_K", "MEV_TO_J",
    "NacreRate", "load_nacre_rates",
    "composition_coeff", "zeff",
    "brem_per_ne2", "power_per_ne2",
]


==> anc/NACREII/pb_fusion_cross.py <==

import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
import nacre_reactivity as nr

# -----------------------------
# Configuration
# -----------------------------
# Default local CSV (override via CLI or by editing here)
CSV_PATH = "C:/Users/astei/Source/Repos/aneutronic-fusion/_python/nacre_pb.csv"  # NACRE II table with columns: T9, adopted, low, high

# Temperature grid (1–1000 keV)
T_keV = np.logspace(0, 3, 400)

# p + 11B -> 3α   (Q ≈ 8.68 MeV; essentially all to α's)
Q_ALPHA_J = 8.68 * nr.MEV_TO_J

# Mixture: equal ion densities n_p = n_B (r = n_p/n_B = 1), charges Z_p=1, Z_B=5
C_pB    = nr.composition_coeff(ZA=1, ZB=5, r=1.0)   # = 1/36
Zeff_pB = nr.zeff(ZA=1, ZB=5, r=1.0)                # = 13/3

def load_all_rates(csv_path):
    """Return dict of NacreRate objects for 'adopted', 'low', 'high'."""
    rates = {}
    for which in ("adopted", "low", "high"):
        rates[which] = nr.load_nacre_rates(csv_path, which=which)
    return rates

def compute_curves(rates, T_keV):
    """Compute reactivity and power curves for each rate choice."""
    out = {}
    for which, rate in rates.items():
        sv = rate.sigmav_keV(T_keV)  # m^3/s
        Palpha = nr.power_per_ne2(T_keV, sv, Q_Joule=Q_ALPHA_J, C=C_pB)
        out[which] = {"sv": sv, "Palpha": Palpha}
    # Bremsstrahlung depends only on Zeff and T, not on the reactivity choice
    Pbrem = nr.brem_per_ne2(T_keV, Z_eff=Zeff_pB)
    return out, Pbrem

def save_csvs(T_keV, curves, Pbrem):
    # Combined CSV (reactivity + power)
    df = pd.DataFrame({
        "T_keV": T_keV,
        "sv_m3_per_s_adopted": curves["adopted"]["sv"],
        "sv_m3_per_s_low":      curves["low"]["sv"],
        "sv_m3_per_s_high":     curves["high"]["sv"],
        "Palpha_per_ne2_Wm3_adopted": curves["adopted"]["Palpha"],
        "Palpha_per_ne2_Wm3_low":      curves["low"]["Palpha"],
        "Palpha_per_ne2_Wm3_high":     curves["high"]["Palpha"],
        "Pbrem_per_ne2_Wm3": Pbrem,
    })
    df.to_csv("pb_curves_for_tikz.csv", index=False)

    # Reactivity-only CSV
    df_reac = pd.DataFrame({
        "T_keV": T_keV,
        "sv_m3_per_s_adopted": curves["adopted"]["sv"],
        "sv_m3_per_s_low":      curves["low"]["sv"],
        "sv_m3_per_s_high":     curves["high"]["sv"],
    })
    df_reac.to_csv("pb_reactivity_for_tikz.csv", index=False)

def main():
    rates = load_all_rates(CSV_PATH)
    curves, Pbrem = compute_curves(rates, T_keV)
    save_csvs(T_keV, curves, Pbrem)
    print("Wrote: pb_curves_for_tikz.csv and pb_reactivity_for_tikz.csv")

if __name__ == "__main__":
    main()


==> anc/SVG/build.sh <==
#!/bin/sh
# Render the anc/TikZ/ figures to SVG in this folder.
#
# FusionScale4D is skipped: its SVG lives in art/ (built from art/FusionScale4D.tex).
#
# The figures are compiled to DVI with pgf's dvisvgm driver rather than to PDF,
# because `dvisvgm --pdf` (2.13) drops the opacity of transparent fills and strokes
# and --exact-bbox misplaces the frame; --bbox=papersize keeps the standalone page.
#
# Usage (from anywhere):  sh anc/SVG/build.sh [Figure ...]
set -e

here=$(cd "$(dirname "$0")" && pwd)
src="$here/../TikZ"
work=$(mktemp -d)
trap 'rm -rf "$work"' EXIT

figs="$*"
[ -n "$figs" ] || figs="EnergyElementsCrust FusionFuture ITERtritium NucInterL
PowerInRadOut PowerInRadOut_Boosted PowerInRadOut_He3Spike YieldpB"

cp "$src"/*.tex "$src"/*.csv "$work"/
cd "$work"
for f in $figs; do
    echo "== $f"
    dvilualatex -interaction=nonstopmode -halt-on-error \
        "\PassOptionsToPackage{dvisvgm}{graphicx}\def\pgfsysdriver{pgfsys-dvisvgm.def}\input{$f}" >/dev/null
    dvisvgm --no-fonts --bbox=papersize -o "$here/$f.svg" "$f.dvi"
done


==> anc/TikZ/EnergyElementsCrust.tex <==
% !TeX program = lualatex
\documentclass[tikz,border=2pt]{standalone}

\usepackage{pgfplots}
\pgfplotsset{compat=1.18}
\usetikzlibrary{shapes.geometric,backgrounds}
\usepgfplotslibrary{fillbetween}
\usepackage[colorlinks=true,linkcolor=blue,urlcolor=blue]{hyperref}


\usetikzlibrary{patterns,decorations.markings}
\tikzset{
photon/.style={
decorate,
decoration={snake, amplitude=1.5pt, segment length=3pt},
thick
},
}

% Opaque white ground: the SVG may be displayed on pages that use a dark theme,
% where a transparent background would swallow the black axes and labels.
\pagecolor{white}

\begin{document}

\begin{tikzpicture}[scale=0.98, transform shape,
show background rectangle,
inner frame sep=4pt,
background rectangle/.style={fill=white, draw=none}]
\begin{axis}[
width=13.0cm, height=15.0cm,
xlabel={Atoms per Si atom in the continental crust},
ylabel={$Z$ (atomic number)},
xmode=log,
log basis x=10,
xmin=1e-20, xmax=1e1,
ymin=0, ymax=35, % compressed axis: 0--15, gap, then 80--95 mapped to 20--35
xmajorgrids,
xminorgrids,
ymajorgrids,
major grid style={dashed, gray!45},
minor grid style={dashed, gray!25},
ytick={1,5,10,15,20,25,30,35},
yticklabels={1,5,10,15,80,85,90,95},
tick label style={font=\small},
label style={font=\small},
clip=false,
only marks,
mark=*,
scale only axis,
ylabel style={
  rotate=-90,
  at={(axis description cs:0,1.0)},
  anchor=south west,
  yshift=0pt,
},
]

\addplot[
only marks,
mark=*,
mark size=1.4pt,
nodes near coords={{\pgfplotspointmeta}},
point meta=explicit symbolic,
% Bind table columns to macros for this point:
visualization depends on={value \thisrow{anc}  \as \ANC},
visualization depends on={value \thisrow{yoff} \as \YOFF},
visualization depends on={value \thisrow{xoff} \as \XOFF},
% Use them for the label position:
every node near coord/.style={
  font=\small,
  anchor=\ANC,
  yshift=\YOFF,
  xshift=\XOFF,
},
] table[row sep=\\, meta=label, x=ratio, y=Z] {
Z  ratio         label           anc    yoff  xoff \\
1  0.137978508   $^{1}$H          west   0pt   0pt \\
1  2.15E-05      $^{2}$H          south  0pt   0pt \\
1  1.00E-19      $^{3}$H          south  0pt   0pt \\
2  2.67E-13      $^{3}$He         east   0pt   0pt \\
2  1.99E-07      $^{4}$He         west   0pt   0pt \\
3  2.18E-05      $^{6}$Li         east   0pt   0pt \\
3  0.00026522    $^{7}$Li         west   0pt   0pt \\
4  3.09E-05      $^{9}$Be         west   0pt   0pt \\
5  1.83E-05      $^{10}$B         east   0pt   0pt \\
5  7.38E-05      $^{11}$B         west   0pt   0pt \\
6  0.001641611   $^{12}$C         west   0pt   0pt \\
6  1.84E-05      $^{13}$C         east   0pt   0pt \\
7  0.000134505   $^{14}$N         west   0pt   0pt \\
7  4.95E-07      $^{15}$N         east   0pt   0pt \\
8  2.863171122   $^{16}$O         north  0pt  -1pt \\
8  0.00108773    $^{17}$O         east   0pt   0pt \\
8  5.74e-03      $^{18}$O         north  0pt   0pt \\
9  0.00307       $^{19}$F         east   0pt   0pt \\
10 2.23E-08      $^{20}$Ne        west   0pt   0pt \\
10 6.66E-11      $^{21}$Ne        east   0pt   0pt \\
10 2.28e-09      $^{22}$Ne        south  0pt   0pt \\
11 0.102         $^{23}$Na        east   0pt   0pt \\
12 0.075398205   $^{24}$Mg        west   0pt   0pt \\
12 0.0095691     $^{25}$Mg        east   0pt   0pt \\
13 0.304         $^{27}$Al        east   0pt   0pt \\
14 0.9222968     $^{28}$Si        south  0pt   0pt \\
14 4.68e-02      $^{29}$Si        south  0pt   0pt \\
14 0.0308716     $^{30}$Si        east   0pt   0pt \\
% --- heavy region mapped: Z' = Z - 60 ---
%22 9.42E-08      $^{204}$Pb      east   0pt   0pt \\ % 82 - 60
%22 3.53E-06      $^{208}$Pb      west   0pt   0pt \\
%22 1.62E-06      $^{206}$Pb      south  0pt  -15pt \\
%22 1.49E-06      $^{207}$Pb      south  0pt   14pt \\
23 4.05E-09      $^{209}$Bi       east   0pt   0pt \\ % 83 - 60
24 9.53E-17      $^{210}$Po       west   0pt   0pt \\ % 84 - 60
26 1.79E-19      $^{222}$Rn       west   0pt   0pt \\ % 86 - 60
28 3.97E-13      $^{226}$Ra       west   0pt   0pt \\ % 88 - 60
29 2.41E-16      $^{227}$Ac       west   0pt   0pt \\ % 89 - 60
30 4.12E-06      $^{232}$Th       west   0pt   0pt \\ % 90 - 60
30 4.69E-11      $^{230}$Th       east   0pt   0pt \\
31 6.03E-13      $^{231}$Pa       east   0pt   0pt \\ % 91 - 60
32 6.22E-11      $^{234}$U        east   0pt   0pt \\ % 92 - 60
32 1.12E-06      $^{238}$U        west   0pt   0pt \\
32 8.14E-09      $^{235}$U        south  0pt   0pt \\
% Additional isotopes without labels (names in comments)
12 1.05e-02      {}               west   0pt   0pt \\ % Mg-26
};


% Pu-244 (theoretical) label (94 -> 34)
\node[font=\small, anchor=west, xshift=-2pt]
at (axis cs:1e-20,34) {$\longleftarrow$ Pu-244 \ $<1.22\times10^{-25}$};

% Hydrogen isotopes: from t (1e-19) to d (2.15e-05) to p (1.38e-01) at Z=1
%\draw[black, thick] (axis cs:2.15e-05,1) -- (axis cs:1.38e-01,1);
\draw[black, thick] (axis cs:1e-19,1) -- (axis cs:1.38e-01,1);

% Helium isotopes: from He-3 (2.67e-13) to He-4 (1.99e-07) at Z=2
\draw[black, thick] (axis cs:2.67e-13,2) -- (axis cs:1.99e-07,2);

% --- Isotope-span lines (horizontal: min ↔ max at fixed Z) ---
% light region up to Si
\draw[black, thick] (axis cs:2.18e-05,3) -- (axis cs:0.00026522,3);
\draw[black, thick] (axis cs:1.83e-05,5) -- (axis cs:7.38e-05,5);
\draw[black, thick] (axis cs:1.84e-05,6) -- (axis cs:0.001641611,6);
\draw[black, thick] (axis cs:4.95e-07,7) -- (axis cs:0.000134505,7);
\draw[black, thick] (axis cs:0.00108773,8) -- (axis cs:2.863171122,8);
\draw[black, thick] (axis cs:6.66e-11,10) -- (axis cs:2.23e-08,10);
\draw[black, thick] (axis cs:0.0095691,12) -- (axis cs:0.075398205,12);
\draw[black, thick] (axis cs:0.0308716,14) -- (axis cs:0.9222968,14);
% heavy region (Pb and actinides mapped)
%\draw[black, thick] (axis cs:9.42e-08,22) -- (axis cs:3.53e-06,22); % Pb
\draw[black, thick] (axis cs:4.69e-11,30) -- (axis cs:4.12e-06,30); % Th
\draw[black, thick] (axis cs:6.22e-11,32) -- (axis cs:1.12e-06,32); % U

\path[fill=white,  fill opacity=1.0]
(axis cs:9e-21,16) rectangle (axis cs:1.1e1,20);
\draw[photon] (axis cs:1e-20,16) -- (axis cs:1e1,16);
\draw[photon] (axis cs:1e-20,20) -- (axis cs:1e1,20);

% --- background spans ---
\path[fill=blue, fill opacity=0.10]
(axis cs:1e-20,0) rectangle (axis cs:1e1,14);

\path[fill=red,  fill opacity=0.10]
(axis cs:1e-20,22) rectangle (axis cs:1e1,35); % mapped 82--95 -> 22--35

% Fission/Fusion Boundary
\node[font=\Large, anchor=south, yshift=0pt] at (axis cs:2e-15,20) {Potential for fission energy $\uparrow$};

\node[font=\Large, anchor=south, yshift=0pt] at (axis cs:2e-15,14) {Potential for fusion energy $\downarrow$};

% Copyright notice
\node[font=\scriptsize, anchor=north east, yshift=0pt]
at (axis description cs:1.0,1.0) {\textcopyright\ 2025 Steinmetz \& Rafelski. \href{https://creativecommons.org/licenses/by/4.0/}{CC~BY~4.0}};

\end{axis}
\end{tikzpicture}

\end{document}

==> anc/TikZ/FusionFuture.tex <==
% !TeX program = lualatex
\documentclass[tikz,border=2pt]{standalone}

\usepackage{pgfplots}
\pgfplotsset{compat=1.18}
\usetikzlibrary{shapes.geometric,backgrounds}
\usepgfplotslibrary{fillbetween}
\usepackage[colorlinks=true,linkcolor=blue,urlcolor=blue]{hyperref}

\pgfdeclareplotmark{mystar}{
  \node[star,star point ratio=2.25,minimum size=10pt,
        inner sep=0pt,draw=black,solid,fill=green] {};
}

% Opaque white ground: the SVG may be displayed on pages that use a dark theme,
% where a transparent background would swallow the black axes and labels.
\pagecolor{white}

\begin{document}

\begin{tikzpicture}[show background rectangle,
inner frame sep=4pt,
background rectangle/.style={fill=white, draw=none}]
\begin{axis}[
  width=0.95\linewidth,
  height=8.5cm,
  xlabel={Year of prediction},
  ylabel={Date of expected viable fusion power},
  xmin=1984, xmax=2041,
  ymin=1995, ymax=2105,
  major grid style={dashed, gray!45},
  minor grid style={dashed, gray!25},
  xtick={1985,1990,1995,2000,2005,2010,2015,2020,2025,2030,2035,2040},
  xticklabels={1985,1990,1995,2000,2005,2010,2015,2020,2025,2030,2035,2040},
  ytick={2000,2020,2040,2060,2080,2100},
  yticklabels={2000,2020,2040,2060,2080,2100},
  grid=both,
  legend style={at={(0.02,0.98)},anchor=north west,draw=none,fill=none},
  legend cell align=left
]

% Demonstration (black)
\addplot[only marks,mark=*,mark size=1.8pt,black] coordinates {
  (1989,1999) (1989,2009) (2000,2025) (2004,2030) (2004,2070)
  (2005,2025) (2005,2035) (2006,2036) (2006,2026) (2010,2030)
  (2012,2042) (2012,2050) (2016,2036) (2019,2050) (2020,2040)
  (2020,2035) (2020,2040) (2020,2035) (2020,2040) (2021,2040)
  (2021,2040) (2021,2041) (2021,2051) (2022,2030) (2022,2042)
  (2022,2040) (2024,2040) (2025,2039)
};

% Commercial (red)
\addplot[only marks,mark=*,mark size=1.8pt,red] coordinates {
  (1986,2011) (1986,2016) (1989,2014) (1989,2029) (1991,2021)
  (1992,2032) (1992,2042) (1996,2046) (1998,2048) (2003,2050)
  (2003,2053) (2003,2053) (2004,2080) (2004,2090) (2005,2075)
  (2005,2055) (2006,2056) (2006,2026) (2009,2059) (2011,2061)
  (2012,2072) (2014,2054) (2015,2055) (2016,2041) (2016,2026)
  (2018,2048) (2019,2049) (2019,2049) (2020,2050) (2022,2050)
  (2022,2030)
};

% Linear fits
\addplot[black,dashed,line width=1.6pt,domain=1984:2041,samples=2] {0.752*x + 522.6};
\addplot[red,  dashed,line width=1.6pt,domain=1984:2041,samples=2] {0.694*x + 653.9};

% Forbidden: y < x
\addplot[domain=1984:2041,samples=2,draw=none,fill=black,fill opacity=0.05] {x} \closedcycle;

% Shot-in-the-dark: y > x + 60
\addplot[draw=none,fill=black,fill opacity=0.05] coordinates {
  (1984,2105) (2041,2105) (2041,{2041+60}) (1984,{1984+60})
};

\node[font=\small,rotate=20,anchor=north west,text=black!70] at (axis cs:2005,2005) {Forbidden};
\node[font=\small,rotate=20,anchor=south west,text=black!70] at (axis cs:1985,{1985+60}) {Shot-in-the-dark};

\legend{Demonstration,Commercial}

%\node[font=\scriptsize, anchor=north east] at (axis description cs:1.0,1.0) {\textcopyright\ 2025 Steinmetz \& Rafelski. \href{https://creativecommons.org/licenses/by/4.0/}{CC~BY~4.0}};

\end{axis}
\end{tikzpicture}

\end{document}

==> anc/TikZ/FusionScale4D.tex <==
% !TeX program = lualatex
\documentclass[tikz,border=2pt]{standalone}

\usepackage{pgfplots,amsmath}
\pgfplotsset{compat=1.18}
\usetikzlibrary{shapes.geometric,backgrounds}
\usepgfplotslibrary{fillbetween}
\usepackage[colorlinks=true,linkcolor=blue,urlcolor=blue]{hyperref}

% Opaque white ground: the SVG may be displayed on pages that use a dark theme,
% where a transparent background would swallow the black axes and labels.
\pagecolor{white}

\begin{document}


\begin{tikzpicture}[scale=1.0, transform shape,
show background rectangle,
inner frame sep=4pt,
background rectangle/.style={fill=white, draw=none}]
%%%%%%%%%%
% Bubbles (background)
%%%%%%%%%%
\begin{scope}
\clip (0,0) rectangle (11.5,8);
% pB / plasmonics (nm-µm, fs-ps)
\fill[green!20] (1.0,0.10) circle[radius=2.75];
% μ-catalysed fusion (cm^3, µs)
\fill[red!20]  (3.11,2.33) circle[radius=0.75];
% NIF / LMJ (mm^3, ns)
%\fill[red!20]  (2.33,2.0)  circle[radius=0.60];
% Sandia Z Machine (cm^3, ~100 ns)
%\fill[red!20]  (2.67, 2.56)  circle[radius=0.30];
% ITER (10^3 m^3, ~400 s)
\fill[cyan!20]  (5.87,3.33) circle[radius=1.50];
% IEC fusor (100 cm^3, ms-s)
%\fill[red!20] (5.0,2.60) circle[radius=0.50];
% BBN (cosmic, ~15 min) - blue fill + red NE-SW hash
\fill[blue!20] (5.98,7.0) circle[radius=2.0];
%\fill[
%    pattern = neHatchWide,
%    pattern color=red,
%] (5.98,7.0) circle[radius=1.0];
% Stellar cores (Myr-Gyr, 10^25 m^3)
\fill[magenta!20] (10.5,5.8)  circle[radius=2.0];
% Brown dwarfs (10 kyr-10 Myr, 10^23 m^3)
%\fill[blue!20] (9.5,5.56)  circle[radius=0.6];
% Stellar supernova (~10^25 m^3, ~1 s)
\fill[red!20] (5.0,5.8) circle[radius=0.60];
\end{scope}

%%%%%%%%%%
% Labels (foreground)
%%%%%%%%%%
\begin{scope}
\node[align=center,scale=1.0] at (1.75,1.0) {\Large\textbf{pBN \&}\\\Large\textbf{plasmonics}};
\node[align=center,scale=1.0] at (3.11,2.33) {\Large\textbf{\textmu CF}};
%\node[align=center,scale=1.0] at (2.33,2.00) {NIF\\LMJ};
%\node[align=center,scale=1.0] at (2.67, 2.56) {Z};
\node[align=center,scale=1.0] at (5.87,3.33) {\Large\textbf{ITER}\\[0.5em]\Large\textbf{NIF}\\[0.5em]\Large\textbf{LMJ}};
%\node[align=center,scale=0.9] at (5.0,2.60) {\normalsize{IEC}};
\node[align=center] at (10.5,5.8) {\Large\textbf{Stars}};
%\node[align=center] at (9.5,5.56) {\small{Brown}\\\small{Dwarfs}};
\node[align=center] at (5.0,5.8) {\normalsize{Super}\\\normalsize{nova}};
\node[align=center] at (5.98,7.0) {\Large\textbf{BBN}};
\end{scope}

%%%%%%%%%%
% Insert JPG in lower-right quadrant (ADDED)
%%%%%%%%%%
\begin{scope}
% clip to plotting window so the image doesn't overflow
\clip (7,0.25) rectangle (10.5,3.0);
% Adjust anchor/position/size as desired
\node[anchor=south east, inner sep=0pt] at (11.3,-0.25)
{\includegraphics[width=4.0cm]{fusion_plane.jpg}};
\end{scope}
\draw[<-, red, line width=3.5pt] (3.25,0.75) -- node[pos=0.54, above=0pt] {``Space plane of fusion''} (7.30,0.75);

% Axes
\draw[->] (0,0) -- node[pos=0.5, below=20pt] {$\Delta t$ (process time/ignition rate)} (11.5,0);
\draw[->] (0,0) -- (0,8.2) node[above, right=3pt] {\(V\) (fusion burn volume)};

% x-axis ticks
\foreach \x/\lab in {
0/{fs},
1/{ps},
3/{\(\mu\)s},
5.6/{min},
6.6/{day},
9.5/{Myr},
10.5/{Gyr}
} {
\draw (\x,0.1)--(\x,-0.1) node[below] {\lab};
}

% y-axis ticks
\foreach \y/\lab in {
0/{\(\text{nm}^{3}\)},
1/{\(\mu\text{m}^{3}\)},
2.33/{\(\text{cm}^{3}\)},
4/{\(\text{km}^{3}\)},
%5.8/{stellar core},
7/{\(\infty\)}
} {
\draw (0.1,\y)--(-0.1,\y) node[left] {\lab};
}

\end{tikzpicture}

\end{document}

==> anc/TikZ/ITERtritium.tex <==
% !TeX program = lualatex
\documentclass[tikz,border=2pt]{standalone}

\usepackage{pgfplots}
\pgfplotsset{compat=1.18}
\usetikzlibrary{shapes.geometric,backgrounds}
\usepgfplotslibrary{fillbetween}
\usepackage[colorlinks=true,linkcolor=blue,urlcolor=blue]{hyperref}

% Opaque white ground: the SVG may be displayed on pages that use a dark theme,
% where a transparent background would swallow the black axes and labels.
\pagecolor{white}

\begin{document}

\begin{tikzpicture}[show background rectangle,
inner frame sep=4pt,
background rectangle/.style={fill=white, draw=none}]
\begin{axis}[
  width=0.95\linewidth,
  height=8.0cm,
  xmin=2020, xmax=2060,
  ymin=0, ymax=40,
  xlabel={Year},
  ylabel={Tritium Inventory (kg)},
  grid=both,
  legend style={at={(0.00,0.00)},anchor=south west,draw=none,fill=none,align=left},
  legend cell align={left},
  line width=1.2pt,
  xtick={2000,2005,2010,2015,2020,2025,2030,2035,2040,2045,2050,2055,2060},
  xticklabels={2000,2005,2010,2015,2020,2025,2030,2035,2040,2045,2050,2055,2060},
  ytick={0,5,10,15,20,25,30,35,40},
  scaled ticks=false,
  major grid style={dashed,gray!50},
  %xticklabel style={rotate=0,anchor=north west}
  yticklabel style={rotate=0,anchor=south east}
]

% ITER, 2018 (red)
\addplot+[color=red,mark=none]
  coordinates {
    (2020,27) (2025,28.5) (2027,29) (2030,28) (2035,23.5) (2037,21) (2040,16) (2045,10) (2050,5.5) (2053,3) (2054,4.5)
  };
\addlegendentry[font=\footnotesize]{ITER, 2018}

% Upper bound (max) path for global supply band
\addplot+[draw=blue!70, mark=none, name path=upper, forget plot]
  coordinates {
    (2020,38.5) (2025,38.0) (2030,36.5) (2035,37.5) (2040,33) (2045,29) (2050,31) (2055,27.7) (2060,22.5)
  };

% Lower bound (min) path for global supply band
\addplot+[draw=blue!70, mark=none, name path=lower, forget plot]
  coordinates {
    (2020,32.5) (2025,31) (2030,26) (2035,19.5) (2040,10) (2045,2.5) (2050,1) (2053,0) (2055,0) (2060,0)
  };

% Shaded fill between upper and lower (global supply range)
\addplot[
  fill=blue!40, draw=blue!70, opacity=0.25
] fill between[of=upper and lower];

\addlegendimage{area legend, fill=blue!40, opacity=0.25, draw=blue!70}
\addlegendentry[font=\footnotesize]{Coleman \& Kovari, 2018}

% =====================================================
% ITER D-T campaign vertical lines (2036-2045)
% =====================================================
\addplot[thick, dashed, color=black!70] coordinates {(2036,0) (2036,40)};
\addplot[thick, dashed, color=black!70] coordinates {(2045,0) (2045,40)};

% Optional text labels
\node[anchor=north west, rotate=90, font=\footnotesize, color=black]
  at (axis cs:2036,22) {ITER DT start};
\node[anchor=south west, rotate=90, font=\footnotesize, color=black]
  at (axis cs:2045,15) {ITER DT end};

\end{axis}
% fill between switches pgfplots to its own layer list; add 'background' so the
% white background rectangle has a layer to be drawn on.
\pgfsetlayers{background,axis background,axis grid,axis ticks,axis lines,axis tick labels,pre main,main,axis descriptions,axis foreground}
\end{tikzpicture}

\end{document}

==> anc/TikZ/NucInterL.tex <==
\documentclass[tikz,border=2pt]{standalone}

\usepackage{pgfplots,amsmath}
\pgfplotsset{compat=1.18}
\usetikzlibrary{shapes.geometric,backgrounds}
\usepgfplotslibrary{fillbetween}
\usepackage[colorlinks=true,linkcolor=blue,urlcolor=blue]{hyperref}

% Opaque white ground: the SVG may be displayed on pages that use a dark theme,
% where a transparent background would swallow the black axes and labels.
\pagecolor{white}

\begin{document}

\begin{tikzpicture}[show background rectangle,
inner frame sep=4pt,
background rectangle/.style={fill=white, draw=none}]

\def\Lscale{1e4}
\def\XMin{5e-2}
\def\XMax{8e4}
\def\YMax{\Lscale*5e2}
\def\YMin{\Lscale*5e-4}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Peak fusion cross-sections, summed over all exothermic (Q>0) exit channels of each entrance channel, evaluated at the c.m. energy where the sum peaks.
% m_areal = A_target / (N_A sigma) = 1.66054 * A_target / sigma[barn]  [g/cm^2]
%
%  channel   sigma[b]  E_cm[MeV]  E_lab[MeV]  channels summed / source
%  ---------------------------------------------------------------------------
%  d + d       0.19      1.25        2.50     d(d,p)t + d(d,n)3He; Bosch-Hale
%  t + d       5.07      0.065       0.162    d(t,n)alpha; Bosch-Hale
%  d + 3He     0.82      0.26        0.44     3He(d,p)alpha; Bosch-Hale
%  p + 6Li     0.22      1.54        1.80     6Li(p,3He)4He; Elwyn 1979 (EXFOR)
%  p + 7Li     0.09      2.63        3.00     7Li(p,alpha)4He; Cassagnou 1962
%  p + 9Be     0.83      0.30        0.33     9Be(p,alpha)6Li 0.36 b
%                                             + 9Be(p,d)8Be   0.47 b; Sierk 1973
%  p + 11B     1.22      0.60        0.655    11B(p,alpha_0+alpha_1); Becker 1987
%                                             broad 2- resonance,  12C* 16.57  MeV
%  p + 11B     0.099     0.148       0.1615   11B(p,alpha_0+alpha_1); Becker 1987
%                                             narrow 2+ resonance, 12C* 16.106 MeV
%  d + 6Li     0.44      0.75        1.00     (d,alpha) 0.06 + (d,p_0+p_1) 0.09
%                                             + (d,n)7Be 0.10 + (d,t)5Li 0.19
%  d + 7Li     0.60      0.78        1.00     total exothermic yield, dominated
%                                             by (d,n)8Be and (d,n alpha)alpha
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\def\NAinv{1.66054}          % 1/N_A in g, i.e. A/(N_A sigma_barn) prefactor

% d + d, summed over both branches d(d,p)t and d(d,n)3He
\def\sigmaDD{0.19}
\pgfmathsetmacro{\mArealDD}{\NAinv*2/\sigmaDD}
% t + d on a deuterium target
\def\sigmaTD{5.07}
\pgfmathsetmacro{\mArealTD}{\NAinv*2/\sigmaTD}
% d + 3He on a 3He target
\def\sigmaDHeThree{0.82}
\pgfmathsetmacro{\mArealDHeThree}{\NAinv*3/\sigmaDHeThree}
% p + 6Li
\def\sigmaPLiSix{0.22}
\pgfmathsetmacro{\mArealPLiSix}{\NAinv*6/\sigmaPLiSix}
% p + 7Li
\def\sigmaPLiSeven{0.09}
\pgfmathsetmacro{\mArealPLiSeven}{\NAinv*7/\sigmaPLiSeven}
% d + 6Li
\def\sigmaDLiSix{0.44}
\pgfmathsetmacro{\mArealDLiSix}{\NAinv*6/\sigmaDLiSix}
% d + 7Li
\def\sigmaDLiSeven{0.60}
\pgfmathsetmacro{\mArealDLiSeven}{\NAinv*7/\sigmaDLiSeven}
% p + 9Be, resonant alpha-producing channels sigma[p,alpha] + sigma[p,d]
\def\sigmaPBeNine{0.83}
\pgfmathsetmacro{\mArealPBeNine}{\NAinv*9/\sigmaPBeNine}
% p + 11B, broad 2- resonance at E_cm = 0.60 MeV
\def\sigmaPBEleven{1.22}
\pgfmathsetmacro{\mArealPBEleven}{\NAinv*11/\sigmaPBEleven}
% p + 11B, narrow 2+ resonance at E_cm = 0.148 MeV
\def\sigmaPBElevenNarrow{0.099}
\pgfmathsetmacro{\mArealPBElevenNarrow}{\NAinv*11/\sigmaPBElevenNarrow}

% Deuterium mass fractions of chemically bound targets
\def\wLiD{0.224}             % LiD
\def\wDtwoO{0.201}           % D2O

\begin{axis}[
  width=1.00\linewidth,
  height=21.5cm,
  xmode=log, ymode=log,
  xlabel={Target density $\rho$ (g\,cm$^{-3}$)},
  ylabel={$L_{\rm int}$ ($\mu$m) (nuclear interaction length at peak $\sigma$)},
  xmin=\XMin, xmax=\XMax,
  ymin=\YMin, ymax=\YMax,
  grid=both,
  major grid style={dashed,gray!60},
  minor grid style={dotted,gray!60},
  legend style={at={(0.98,0.98)},anchor=north east,fill=white,draw=gray!40,align=left},
  legend cell align=left,
  tick style={black},
  ylabel style={
    rotate=-90,
    at={(axis description cs:0,1.0)},
    anchor=south west,
    yshift=0pt}
]

% Curves (converted to microns).
% Plots and legend entries are both ordered by decreasing m_areal, i.e. in the
% order the curves appear from top to bottom:
%   p+11B(narrow) 184.5, p+7Li 129.2, p+6Li 45.3, d+6Li 22.6, d+7Li 19.4,
%   p+9Be 18.0, d+d 17.5, p+11B(broad) 15.0, d+3He 6.1, t+d 0.66  [g/cm^2]

% Phantom entry heading the legend: no line, only the reading rule for the
% labels below it.  Must precede the first \addplot to take the first slot.
\addlegendimage{draw=none,no markers}

\addplot+[thick, no marks, domain=\XMin:\XMax, samples=400, color=red!65, dashed] ({x},{\Lscale*\mArealPBElevenNarrow/x});
\addplot+[thick, no marks, domain=\XMin:\XMax, samples=400, color=blue, solid] ({x},{\Lscale*\mArealPLiSeven/x});
\addplot+[thick, no marks, domain=\XMin:\XMax, samples=400, color=blue!80, dashed] ({x},{\Lscale*\mArealPLiSix/x});
\addplot+[thick, no marks, domain=\XMin:\XMax, samples=400, color=blue!40, dashed] ({x},{\Lscale*\mArealDLiSix/x});
\addplot+[thick, no marks, domain=\XMin:\XMax, samples=400, color=blue!60, solid] ({x},{\Lscale*\mArealDLiSeven/x});
\addplot+[thick, no marks, domain=\XMin:\XMax, samples=400, color=orange!85!black, solid] ({x},{\Lscale*\mArealPBeNine/x});

% D + D (two branches: d(d,p)t and d(d,n)3He); color: violet
\addplot+[thick, no marks, domain=\XMin:\XMax, samples=400,
          color=violet, line width=2.0pt, dashed]
  ({x},{\Lscale*\mArealDD/x});

\addplot+[thick, no marks, domain=\XMin:\XMax, samples=400, color=red, solid] ({x},{\Lscale*\mArealPBEleven/x});
\addplot+[thick, no marks, domain=\XMin:\XMax, samples=400, color=green, solid] ({x},{\Lscale*\mArealDHeThree/x});
\addplot+[thick, no marks, domain=\XMin:\XMax, samples=400, color=black, solid] ({x},{\Lscale*\mArealTD/x});

\addlegendentry{\hspace{-0.62cm}\textbf{beam} $+$ \textbf{target} (peak $E_{\rm cm}$)}
\addlegendentry{$p + {}^{11}\textrm{B}$ \ ($E_{\rm cm}=0.148$\,MeV)}
\addlegendentry{$p + {}^{7}\textrm{Li}$ \ ($E_{\rm cm}=2.63$\,MeV)}
\addlegendentry{$p + {}^{6}\textrm{Li}$ \ ($E_{\rm cm}=1.54$\,MeV)}
\addlegendentry{$d + {}^{6}\textrm{Li}$ \ ($E_{\rm cm}=0.75$\,MeV)}
\addlegendentry{$d + {}^{7}\textrm{Li}$ \ ($E_{\rm cm}=0.78$\,MeV)}
\addlegendentry{$p + {}^{9}\textrm{Be}$ \ ($E_{\rm cm}=0.30$\,MeV)}
\addlegendentry{$d + d$ \ ($E_{\rm cm}=1.25$\,MeV)}
\addlegendentry{$p + {}^{11}\textrm{B}$ \ ($E_{\rm cm}=0.60$\,MeV)}
\addlegendentry{$d + {}^{3}\textrm{He}$ \ ($E_{\rm cm}=0.26$\,MeV)}
\addlegendentry{$t + d$ \ ($E_{\rm cm}=0.065$\,MeV)}

% Dots for condensed-phase densities (in microns)
\node[circle,fill=orange!85!black,draw=black,inner sep=1.5pt](BeNineDot)
  at (axis cs:1.85,{\Lscale*\mArealPBeNine/1.85}) {};
\node[anchor=north east,xshift=5pt,yshift=-15pt,rotate=-62,orange!85!black](BeNineLabel)
  at (axis cs:1.85,{\Lscale*\mArealPBeNine/1.85}) {\,Solid $^{9}$Be};

%\draw[thick,->,orange!85!black]
%  (BeNineLabel) -- (BeNineDot);

\node[circle,fill=red,draw=black,inner sep=1.5pt](BElevenDot)
  at (axis cs:2.34,{\Lscale*\mArealPBEleven/2.34}) {};

% Same solid-boron density on the narrow 0.148 MeV resonance curve
\node[circle,fill=red!65,draw=black,inner sep=1.5pt](BElevenNarrowDot)
  at (axis cs:2.34,{\Lscale*\mArealPBElevenNarrow/2.34}) {};

% One label serving both boron markers, arrows as for the Li family below
\node[anchor=south,xshift=22pt,yshift=-30pt,rotate=-62,red](BElevenLine)
  at (axis cs:2.34,{\Lscale*\mArealPBElevenNarrow/2.34}) {\,Solid $^{11}$B};

\draw[thick,->,red] (BElevenLine) -- (BElevenNarrowDot);
\draw[thick,->,red] (BElevenLine) -- (BElevenDot);

\node[circle,fill=green!60!black,draw=black,inner sep=1.5pt]
  at (axis cs:0.08,{\Lscale*\mArealDHeThree/0.08}) {};
\node[anchor=north west,rotate=-62,green!60!black] at (axis cs:0.08,{\Lscale*\mArealDHeThree/0.08}) {\,Liq.\ $^{3}$He};

\node[circle,fill=blue,draw=black,inner sep=1.5pt](LiDot1)
  at (axis cs:0.53,{\Lscale*\mArealPLiSeven/0.53}) {};
\node[circle,fill=blue!80,draw=black,inner sep=1.5pt](LiDot2)
  at (axis cs:0.53,{\Lscale*\mArealPLiSix/0.53}) {};
\node[circle,fill=blue!60,draw=black,inner sep=1.5pt](LiDot3)
  at (axis cs:0.53,{\Lscale*\mArealDLiSeven/0.53}) {};
\node[circle,fill=blue!40,draw=black,inner sep=1.5pt](LiDot4)
  at (axis cs:0.53,{\Lscale*\mArealDLiSix/0.53}) {};
\node[anchor=south,xshift=25pt,yshift=-25pt,rotate=-62,blue](LiLine) at (axis cs:0.53,{\Lscale*\mArealPLiSeven/0.53}) {\,Solid $^{6/7}$Li};

\draw[thick,->,blue] (LiLine) -- (LiDot1);
\draw[thick,->,blue] (LiLine) -- (LiDot2);
\draw[thick,->,blue] (LiLine) -- (LiDot3);
\draw[thick,->,blue] (LiLine) -- (LiDot4);

% ---- t + d curve: deuterium-bearing condensed targets ----
\node[circle,fill=black,draw=black,inner sep=1.5pt]
  at (axis cs:0.17,{\Lscale*\mArealTD/0.17}) {};
\node[anchor=north west,rotate=-62,black] at (axis cs:0.17,{\Lscale*\mArealTD/0.17}) {\,Liq.\ D$_2$};

\node[circle,fill=black,draw=black,inner sep=1.5pt]
  at (axis cs:0.82,{\Lscale*\mArealTD/(\wLiD*0.82)}) {};
\node[anchor=north east,rotate=-62,black] at (axis cs:0.82,{\Lscale*\mArealTD/(\wLiD*0.82)}) {\,Solid LiD};

\node[circle,fill=black,draw=black,inner sep=1.5pt]
  at (axis cs:1.105,{\Lscale*\mArealTD/(\wDtwoO*1.105)}) {};
\node[anchor=north west,rotate=-62,black] at (axis cs:1.105,{\Lscale*\mArealTD/(\wDtwoO*1.105)}) {\,Liq.\ D$_2$O};

% ---- d + d curve: Liquid D2 (w_D = 1.0) ----
\node[circle,fill=violet,draw=black,inner sep=1.8pt]
  at (axis cs:0.17,{\Lscale*\mArealDD/0.17}) {};
\node[anchor=north,yshift=-5pt,rotate=-62,violet]
  at (axis cs:0.17,{\Lscale*\mArealDD/0.17})
  {\,Liq.\ D$_2$};

% ---- d + d curve: Solid LiD ----
\node[circle,fill=violet,draw=black,inner sep=1.8pt]
  at (axis cs:0.82,{\Lscale*\mArealDD/(\wLiD*0.82)}) {};
\node[anchor=east,rotate=-62,violet]
  at (axis cs:0.82,{\Lscale*\mArealDD/(\wLiD*0.82)})
  {\,Solid LiD};

% ---- d + d curve: Liquid D2O ----
\node[circle,fill=violet,draw=black,inner sep=1.8pt]
  at (axis cs:1.105,{\Lscale*\mArealDD/(\wDtwoO*1.105)}) {};
\node[anchor=west,rotate=-62,violet]
  at (axis cs:1.105,{\Lscale*\mArealDD/(\wDtwoO*1.105)})
  {\,Liq.\ D$_2$O};

% Copyright notice
\node[font=\scriptsize, anchor=north east, yshift=0pt]
at (axis cs:\XMax,\YMax) {\textcopyright\ 2025 Steinmetz \& Rafelski. \href{https://creativecommons.org/licenses/by/4.0/}{CC~BY~4.0}};

\end{axis}
\end{tikzpicture}

\end{document}


==> anc/TikZ/PowerInRadOut.tex <==
% !TeX program = lualatex
\documentclass[tikz,border=2pt]{standalone}

\usepackage{pgfplots,amsmath}
\pgfplotsset{compat=1.18}
\usetikzlibrary{shapes.geometric,backgrounds}
\usepgfplotslibrary{fillbetween}
\usepackage[colorlinks=true,linkcolor=blue,urlcolor=blue]{hyperref}

% Opaque white ground: the SVG may be displayed on pages that use a dark theme,
% where a transparent background would swallow the black axes and labels.
\pagecolor{white}

\begin{document}

% -------- DT PANEL --------
\begin{tikzpicture}[show background rectangle,
inner frame sep=4pt,
background rectangle/.style={fill=white, draw=none}]
\begin{axis}[
  width=10.5cm, height=10.5cm,
  xmode=log, ymode=log,
  xlabel={Temperature $T$ (keV)},
  ylabel={$P/n_e^2$ \,[W m$^{3}$]},
  ymin=3e-37, ymax=4e-34,
  xmin=1e0, xmax=8e2,
  grid=major, legend pos=south east,
  major grid style={dashed, gray!45}
]

% DT alpha heating
\addplot[black, solid, line width=0.75pt] table[
  x=T_keV, y=Palpha_per_ne2_Wm3_adopted, col sep=comma
]{dt_curves_for_tikz.csv};
\addlegendentry{$P_{\rm dt}(1:1)$}

% DD charged heating
\addplot[black, dotted, line width=1.25pt] table[
  x=T_keV, y=Palpha_per_ne2_Wm3_adopted, col sep=comma
]{dd_curves_for_tikz.csv};
\addlegendentry{$P_{\rm dd}$}

% Bremsstrahlung (no band)
\addplot[black, dashed, line width=0.75pt] table[
  x=T_keV, y=Pbrem_per_ne2_Wm3, col sep=comma
]{dt_curves_for_tikz.csv};
\addlegendentry{$P_{\text{brem}}$}

% P_alpha band (low-high)
\addplot[name path=DT_upper, draw=none] table[
  x=T_keV, y=Palpha_per_ne2_Wm3_high, col sep=comma
]{dt_curves_for_tikz.csv};
\addplot[name path=DT_lower, draw=none] table[
  x=T_keV, y=Palpha_per_ne2_Wm3_low, col sep=comma
]{dt_curves_for_tikz.csv};
\addplot[fill=black!15, draw=none, forget plot]
  fill between[of=DT_upper and DT_lower];

% Band legend (area)
%\addlegendimage{area legend, fill=black!15, draw=black!30}
%\addlegendentry{$P_\alpha$ low-high}

\end{axis}
% fill between switches pgfplots to its own layer list; add 'background' so the
% white background rectangle has a layer to be drawn on.
\pgfsetlayers{background,axis background,axis grid,axis ticks,axis lines,axis tick labels,pre main,main,axis descriptions,axis foreground}
\end{tikzpicture}

\end{document}

==> anc/TikZ/PowerInRadOut_Boosted.tex <==
% !TeX program = lualatex
\documentclass[tikz,border=2pt]{standalone}

\usepackage{pgfplots,amsmath}
\pgfplotsset{compat=1.18}
\usetikzlibrary{shapes.geometric,backgrounds}
\usepgfplotslibrary{fillbetween}
\usepackage[colorlinks=true,linkcolor=blue,urlcolor=blue]{hyperref}

% Opaque white ground: the SVG may be displayed on pages that use a dark theme,
% where a transparent background would swallow the black axes and labels.
\pagecolor{white}

\begin{document}

% -------- DT vs DD (pure) vs DD (boosted/full), with boosted-DT (partial/full) and brems --------
\begin{tikzpicture}[show background rectangle,
inner frame sep=4pt,
background rectangle/.style={fill=white, draw=none}]
\begin{axis}[
  width=10.5cm, height=10.5cm,
  xmode=log, ymode=log,
  xlabel={Temperature $T$ (keV)},
  ylabel={$P/n_e^2$ \,[W m$^{3}$]},
  ymin=3e-37, ymax=4e-34,
  xmin=1e0, xmax=8e2,
  grid=major, legend pos=south east,
  major grid style={dashed, gray!45},
  legend cell align=left,
]

% --------------------------------------------------
% Baseline DT heating (equimolar DT)
% --------------------------------------------------
\addplot[name path=DT_base, black, solid, line width=0.75pt] table[
  x=T_keV, y=Palpha_per_ne2_Wm3_adopted, col sep=comma
]{dt_curves_for_tikz.csv};
\addlegendentry{$P_{\rm dt}(1:1)$}

% --------------------------------------------------
% Pure DD heating (pure D)
% --------------------------------------------------
\addplot[name path=DD_pure, black, dotted, line width=1.1pt] table[
  x=T_keV, y=Palpha_per_ne2_Wm3_adopted, col sep=comma
]{dd_curves_for_tikz.csv};
\addlegendentry{$P_{\rm dd}$}

% --------------------------------------------------
% Boosted DD heating: secondary DT only (chi_t >> 1)  [blue]
% --------------------------------------------------


% Full boosted DD heating: secondary DT + d+3He (chi_t, chi_3 >> 1)  [dark blue]
\addplot[name path=DD_boost_full, blue!70!black, solid, line width=1.2pt] table[
  x=T_keV, y=Palpha_per_ne2_Wm3_adopted, col sep=comma
]{dd_fully_boosted_curves_for_tikz.csv};
\addlegendentry{$P_{\rm dd}^{\rm full}(\chi_t,\chi_3\gg1)$}

% Shaded boost region 2: DT-only -> full boosted (extra from 3He burn-up)
\addplot[blue!20, draw=none, forget plot] fill between[
  of=DD_pure and DD_boost_full
];

% --------------------------------------------------
% Boosted DT heating = DT + boosted-DD-in-DTmix (DT-daughter burn only)  [red]
% --------------------------------------------------

% Full boosted DT heating = DT + full-boosted-DD-in-DTmix (includes 3He burn-up)  [dark red]
\addplot[name path=DT_boost_full, red!70!black, solid, line width=1.2pt] table[
  x=T_keV,
  y=Ptotal_dt_plus_fullboostdd_per_ne2_Wm3_adopted,
  col sep=comma
]{dt_fully_boosted_with_dd_he3_for_tikz.csv};
\addlegendentry{$P_{\rm dt}^{\rm full}(\chi_t,\chi_3\gg1)$}

% Shaded region 2: DT -> DT full (additional extra from 3He burn-up)
\addplot[red!20, draw=none, forget plot] fill between[
  of=DT_base and DT_boost_full
];

% --------------------------------------------------
% Bremsstrahlung (same hydrogenic Zeff=1 assumption)
% --------------------------------------------------
\addplot[black, dashed, line width=0.75pt] table[
  x=T_keV, y=Pbrem_per_ne2_Wm3, col sep=comma
]{dt_curves_for_tikz.csv};
\addlegendentry{$P_{\text{brem}}$}

\end{axis}
% fill between switches pgfplots to its own layer list; add 'background' so the
% white background rectangle has a layer to be drawn on.
\pgfsetlayers{background,axis background,axis grid,axis ticks,axis lines,axis tick labels,pre main,main,axis descriptions,axis foreground}
\end{tikzpicture}

\end{document}

==> anc/TikZ/PowerInRadOut_He3Spike.tex <==
% !TeX program = lualatex
\documentclass[tikz,border=2pt]{standalone}

\usepackage{pgfplots,amsmath}
\pgfplotsset{compat=1.18}
\usetikzlibrary{shapes.geometric,backgrounds}
\usepgfplotslibrary{fillbetween}
\usepackage[colorlinks=true,linkcolor=blue,urlcolor=blue]{hyperref}

% Opaque white ground: the SVG may be displayed on pages that use a dark theme,
% where a transparent background would swallow the black axes and labels.
\pagecolor{white}

\begin{document}

% -------- D–He3 mixtures: fusion heating and brems (all normalized to n_e^2) --------
% Uses: d3he_power_brem_curves_for_tikz.csv
\begin{tikzpicture}[show background rectangle,
inner frame sep=4pt,
background rectangle/.style={fill=white, draw=none}]
\begin{axis}[
  width=10.5cm, height=10.5cm,
  xmode=log, ymode=log,
  xlabel={Temperature $T$ (keV)},
  ylabel={$P/n_e^2$ \,[W m$^{3}$]},
  ymin=3e-37, ymax=4e-34,
  xmin=1e0, xmax=8e2,
  grid=major, legend pos=north west,
  major grid style={dashed, gray!45},
  legend cell align=left,
]

% --------------------------------------------------
% Fusion heating curves: P_fus / n_e^2
% --------------------------------------------------

% Pure D (x=0)  [black]
\addplot[name path=Pfus_x0, black, dotted, line width=1.00pt] table[
  x=T_keV, y=Pfus_per_ne2_pureD_x0_Wm3, col sep=comma
]{d3he_power_brem_curves_for_tikz.csv};
\addlegendentry{$P_{\rm fus}$ (dd)}

% 5% He3 (x=0.05)  [blue]
\addplot[blue, solid, line width=1.00pt] table[
  x=T_keV, y=Pfus_per_ne2_He3_5pct_x0p05_Wm3, col sep=comma
]{d3he_power_brem_curves_for_tikz.csv};
\addlegendentry{$P_{\rm fus}$ (5\% ${}^3$He)}

% 10% He3 (x=0.10)  [green]
\addplot[green, solid, line width=1.00pt] table[
  x=T_keV, y=Pfus_per_ne2_He3_10pct_x0p1_Wm3, col sep=comma
]{d3he_power_brem_curves_for_tikz.csv};
\addlegendentry{$P_{\rm fus}$ (10\% ${}^3$He)}

% 50% He3 (x=0.50)  [orange]  (maximum mixture among plotted cases)
\addplot[name path=Pfus_x05, orange, solid, line width=1.00pt] table[
  x=T_keV, y=Pfus_per_ne2_He3_50pct_x0p5_Wm3, col sep=comma
]{d3he_power_brem_curves_for_tikz.csv};
\addlegendentry{$P_{\rm fus}$ (50\% ${}^3$He)}

% --------------------------------------------------
% Green shading: max-mixture vs pure-D fusion output
% --------------------------------------------------
\addplot[orange!10, draw=none, forget plot] fill between[
  of=Pfus_x0 and Pfus_x05
];

% --------------------------------------------------
% Bremsstrahlung curves: P_brem / n_e^2
% (same color as corresponding fusion curve, all dashed)
% --------------------------------------------------

% Pure D brem  [black dashed]
\addplot[black, dashed, line width=0.95pt] table[
  x=T_keV, y=Pbrem_per_ne2_pureD_x0_Wm3, col sep=comma
]{d3he_power_brem_curves_for_tikz.csv};
\addlegendentry{$P_{\rm brem}$ (dd)}

% 5% He3 brem  [blue dashed]
\addplot[blue, dashed, line width=0.95pt] table[
  x=T_keV, y=Pbrem_per_ne2_He3_5pct_x0p05_Wm3, col sep=comma
]{d3he_power_brem_curves_for_tikz.csv};
\addlegendentry{$P_{\rm brem}$ (5\% ${}^3$He)}

% 10% He3 brem  [green dashed]
\addplot[green, dashed, line width=0.95pt] table[
  x=T_keV, y=Pbrem_per_ne2_He3_10pct_x0p1_Wm3, col sep=comma
]{d3he_power_brem_curves_for_tikz.csv};
\addlegendentry{$P_{\rm brem}$ (10\% ${}^3$He)}

% 50% He3 brem  [orange dashed]
\addplot[orange, dashed, line width=0.95pt] table[
  x=T_keV, y=Pbrem_per_ne2_He3_50pct_x0p5_Wm3, col sep=comma
]{d3he_power_brem_curves_for_tikz.csv};
\addlegendentry{$P_{\rm brem}$ (50\% ${}^3$He)}

\end{axis}
% fill between switches pgfplots to its own layer list; add 'background' so the
% white background rectangle has a layer to be drawn on.
\pgfsetlayers{background,axis background,axis grid,axis ticks,axis lines,axis tick labels,pre main,main,axis descriptions,axis foreground}
\end{tikzpicture}

\end{document}

==> anc/TikZ/YieldpB.tex <==
% !TeX program = lualatex
\documentclass[tikz,border=2pt]{standalone}

\usepackage{pgfplots,amsmath}
\pgfplotsset{compat=1.18}
\usetikzlibrary{shapes.geometric,backgrounds}
\usepgfplotslibrary{fillbetween}
\usepackage[colorlinks=true,linkcolor=blue,urlcolor=blue]{hyperref}

% Opaque white ground: the SVG may be displayed on pages that use a dark theme,
% where a transparent background would swallow the black axes and labels.
\pagecolor{white}

\begin{document}

\begin{tikzpicture}[show background rectangle,
inner frame sep=4pt,
background rectangle/.style={fill=white, draw=none}]
\pgfplotsset{compat=1.18}
\begin{axis}[
  width=0.95\linewidth,
  height=8.5cm,
  ymode=log,
  ymin=1e2, ymax=1e8,
  xmin=2004.5, xmax=2023,
  xtick={2006,2008,2010,2012,2014,2016,2018,2020,2022,2024},
  xticklabels={2006,2008,2010,2012,2014,2016,2018,2020,2022,2024},
  xlabel={Year},
  ylabel={Normalized alpha flux (\# sr$^{-1}$ J$^{-1}$)},
  ymajorgrids=true,
  grid style={dashed,gray!50},
  bar width=10pt,
  legend style={at={(0.02,0.98)}, anchor=north west, draw=none, fill=none, cells={anchor=west}},
  legend image code/.code={
    \draw[#1,fill=#1,draw=black,line width=0.4pt] (0cm,-0.1cm) rectangle (0.3cm,0.1cm);
  },
  nodes near coords,
  nodes near coords style={font=\scriptsize, rotate=-90, color=black, anchor=west},
  every node near coord/.append style={/pgf/number format/precision=3}
]

% ---------------------------------
% Pitcher-catcher (green bars)
% Labels provided via "explicit symbolic" meta
% ---------------------------------
\addplot+[
  ybar,
  fill=green!50,
  draw=black,
  line width=0.5pt,
  mark=none,
  point meta=explicit symbolic
] coordinates {
  (2022.3, 5.0e7)   [Hegelich, 2022]
  (2020.3, 7.14e5)  [Bonvalet, 2020]
  (2019, 5.6e5)   [Tayyab, 2019]
  (2015, 8.33e6)  [Baccou, 2015]
  (2013, 5.0e5)   [Labaune, 2013]
};
\addlegendentry{Pitcher--catcher}

% ---------------------------------
% In-target (red bars)
% ---------------------------------
\addplot+[
  ybar,
  fill=red!50,
  draw=black,
  line width=0.5pt,
  mark=none,
  point meta=explicit symbolic
] coordinates {
  (2021.7, 8.57e6)  [Margarone, 2022]
  (2019.7, 5.0e7)   [Giuffrida, 2020]
  (2013.7, 2.0e6)   [Margarone, 2014]
  (2014.3, 1.67e6)[Picciotto, 2014]
  (2005, 8.67e3)  [Belyaev, 2005]
};
\addlegendentry{In-target}

\end{axis}
\end{tikzpicture}

\end{document}

==> anc/TikZ/d3he_power_brem_curves_for_tikz.csv <==
T_keV,Pfus_per_ne2_pureD_x0_Wm3,Pbrem_per_ne2_pureD_x0_Wm3,Pfus_per_ne2_He3_5pct_x0p05_Wm3,Pbrem_per_ne2_He3_5pct_x0p05_Wm3,Pfus_per_ne2_He3_10pct_x0p1_Wm3,Pbrem_per_ne2_He3_10pct_x0p1_Wm3,Pfus_per_ne2_He3_50pct_x0p5_Wm3,Pbrem_per_ne2_He3_50pct_x0p5_Wm3
0.08617333262,9.333085965436153e-51,1.8834319360698294e-37,7.64000914638387e-51,2.062806406171718e-37,6.24776829104035e-51,2.2258741062643432e-37,1.0370095519071523e-51,3.1390532267830486e-37
0.17234666524,3.8762616239566606e-47,2.6647423345714638e-37,3.173084925042328e-47,2.918527318816365e-37,2.5948528449443714e-47,3.1492409408571844e-37,4.306957693011035e-48,4.441237224285772e-37
0.25851999786,2.1053284823358895e-45,3.2650592098221383e-37,1.7234096170454495e-45,3.5760172298051996e-37,1.4093523554845662e-45,3.858706338880709e-37,2.3392573191911697e-46,5.441765349703564e-37
0.34469333048,2.575208608840787e-44,3.771816505062806e-37,2.10805164044061e-44,4.131037124592597e-37,1.7239018006920554e-44,4.457601324165133e-37,2.861370129284206e-45,6.286360841771343e-37
0.4308666631,1.5204093349659932e-43,4.218864789302016e-37,1.2446004524518636e-43,4.620661435902209e-37,1.0177987094343622e-43,4.985931114629656e-37,1.6894039165439934e-44,7.031441315503362e-37
0.51703999572,5.871911946367492e-43,4.6235567282541594e-37,4.806737319788745e-43,5.063895464278365e-37,3.930826878622496e-43,5.464203406118551e-37,6.524986688254656e-44,7.705927880423599e-37
0.60321332834,1.7193198898913315e-42,4.996195949207311e-37,1.4074414051776678e-42,5.472024134846101e-37,1.1509777840086935e-42,5.904595212699547e-37,1.910775283071118e-43,8.326993248678849e-37
0.68938666096,4.1590437129423396e-42,5.34349283044167e-37,3.4046452247436963e-42,5.852396909531353e-37,2.7842854057748287e-42,6.315036981431063e-37,4.623134168753812e-43,8.905821384069449e-37
0.7755599935799999,8.752436883479955e-42,5.67010633990208e-37,7.164977182760899e-42,6.210116467511801e-37,5.859559533548189e-42,6.70103476533882e-37,9.732252833182008e-43,9.450177233170131e-37
0.8617333262,1.6548033252295318e-41,5.979427136559128e-37,1.3546995346519677e-41,6.548896387659996e-37,1.1079115993436974e-41,7.066595706842605e-37,1.8409214943285327e-42,9.965711894265214e-37
0.9479066588199999,2.891339775683606e-41,6.274013758666999e-37,2.367067165253113e-41,6.871538878540048e-37,1.9359280393521701e-41,7.414743532970089e-37,3.218620853381848e-42,1.0456689597778334e-36
1.03407999144,4.725698686439936e-41,6.555853055206668e-37,3.8689843666117693e-41,7.180220012845398e-37,3.1644428870247165e-41,7.747826337971514e-37,5.265096778557438e-42,1.092642175867778e-36
1.1202533240599999,7.33307246092036e-41,6.826524363252103e-37,6.004017203166808e-41,7.476669540704685e-37,4.911000596431166e-41,8.067710611116121e-37,8.178994442210538e-42,1.1377540605420171e-36
1.20642665668,1.0881483517319346e-40,7.08730763646352e-37,8.909958133932282e-41,7.762289316126712e-37,7.288511100026597e-41,8.375909024911432e-37,1.2153460476077213e-41,1.1812179394105865e-36
1.2925999893,1.5580284782368322e-40,7.339257273386512e-37,1.2758514559004606e-40,8.038234156566178e-37,1.0437693478399068e-40,8.673667686729511e-37,1.7429679821699783e-41,1.2232095455644184e-36
1.37877332192,2.1569417340653293e-40,7.583254073510796e-37,1.76647798815683e-40,8.305468747178492e-37,1.4453156893182886e-40,8.962027541421849e-37,2.4177029080011393e-41,1.263875678918466e-36
1.5511199871599999,3.836460889633341e-40,8.050259648909362e-37,3.142775878566852e-40,8.816951044043587e-37,2.572131074710232e-40,9.513943221438335e-37,4.3213180230046314e-41,1.3417099414848935e-36
1.7234666524,6.289088025616708e-40,8.493101698022845e-37,5.153721143882059e-40,9.301968526405972e-37,4.2195644611845705e-40,1.003730200675427e-36,7.129995303571616e-41,1.4155169496704741e-36
2.1543333155,1.6859708120341914e-39,9.516212338812104e-37,1.3833228515940542e-39,1.0422518275841829e-36,1.1341445451928373e-39,1.1246432764050668e-36,1.95575203726809e-40,1.5860353898020174e-36
2.5851999786,3.547227144181482e-39,1.0447093893044858e-36,2.9159806964039812e-39,1.1442055216191986e-36,2.3957237788069018e-39,1.2346565509962102e-36,4.2570645499467206e-40,1.7411823155074764e-36
3.4469333048,1.0429867564686746e-38,1.2115470277637105e-36,8.623434250098971e-39,1.3269324589793018e-36,7.129768161386902e-39,1.4318283055389304e-36,1.3796479366712276e-39,2.0192450462728512e-36
4.308666631,2.2257283641408284e-38,1.3603874898832172e-36,1.856042310226813e-38,1.4899482032054284e-36,1.548776175123708e-38,1.6077306698619836e-36,3.351787033559143e-39,2.267312483138695e-36
5.1703999572,3.950409114972099e-38,1.496623651924148e-36,3.331166497623936e-38,1.639159237821686e-36,2.8126142855446336e-38,1.7687370431830835e-36,6.900848428754263e-39,2.494372753206913e-36
6.0321332834,6.227750730842366e-38,1.623444418525595e-36,5.323057976416838e-38,1.7780581726708897e-36,4.557530821512827e-38,1.918616130984794e-36,1.2723848985481702e-38,2.705740697542658e-36
6.8938666096,9.064111751526547e-38,1.7429180351396183e-36,7.869944330686049e-38,1.9089102289624387e-36,6.844792498209018e-38,2.0598122233468214e-36,2.1679487181898752e-38,2.9048633918993638e-36
7.755599935799999,1.2408065158677725e-37,1.8564745427752786e-36,1.0966956917881012e-37,2.0332816420872096e-36,9.704245578830287e-38,2.1940153687344193e-36,3.4670743656008467e-38,3.0941242379587974e-36
8.617333262,1.6214542473723914e-37,1.9651503793017694e-36,1.461506316220719e-37,2.1523075582828907e-36,1.3171082236073269e-37,2.3224504482657274e-36,5.262393734033877e-38,3.275250632169616e-36
9.4790665882,2.051533639553968e-37,2.0697243811825194e-36,1.8884458630420437e-37,2.266840988914188e-36,1.7342840829824204e-37,2.446037905033886e-36,7.671352097899652e-38,3.4495406353041986e-36
10.3407999144,2.5225045615851067e-37,2.1707988417404978e-36,2.3740991184841277e-37,2.377541588572926e-36,2.2224082648773256e-37,2.5654895402387696e-36,1.0776675508151691e-37,3.617998069567497e-36
11.2025332406,3.036455487827023e-37,2.268850520846678e-36,2.9252237240200145e-37,2.4849315228320756e-36,2.7915937696612566e-37,2.6813687973642555e-36,1.4710870494502025e-37,3.781417534744463e-36
12.0642665668,3.5837554919260805e-37,2.3642641812938805e-36,3.5394045578477033e-37,2.5894321985599636e-36,3.444834623272699e-37,2.794130396074585e-36,1.960427086386653e-37,3.9404403021564664e-36
12.925999892999998,4.164404573882278e-37,2.4573554466673326e-36,4.218744965248005e-37,2.6913892987308884e-36,4.185762046859782e-37,2.904147346061393e-36,2.551112078401353e-37,4.095592411112221e-36
13.7877332192,4.776221142643136e-37,2.5483868591425017e-36,4.967769144489789e-37,2.791090369537025e-36,5.023809299939195e-37,3.0117299244411377e-36,3.259172876818974e-37,4.247311431904169e-36
15.511199871599999,6.0816373398639725e-37,2.7251212915470493e-36,6.675792112570655e-37,2.9846566526467682e-36,7.0015741816553e-37,3.2205978900101485e-36,5.053241821112166e-37,4.541868819245083e-36
17.234666524,7.483921500768774e-37,2.895876996000716e-36,8.692375260228211e-37,3.1716748051436415e-36,9.439987664867844e-37,3.422400086182664e-36,7.4493353011562625e-37,4.826461660001194e-36
21.543333155,1.1312214726339774e-36,3.302945577317265e-36,1.5086378709504832e-36,3.617511822776052e-36,1.763112219051051e-36,3.9034811368294946e-36,1.6282547219201333e-36,5.504909295528775e-36
25.851999785999997,1.5442206031607605e-36,3.6896806966016e-36,2.3557260822409914e-36,4.041078858182705e-36,2.9183382292342743e-36,4.360531732347345e-36,2.986852374194721e-36,6.149467827669333e-36
30.160666416999998,1.978756294138565e-36,4.0625233739362936e-36,3.409745070216975e-36,4.449430361930226e-36,4.414791179084049e-36,4.8011639873792554e-36,4.8360404875455955e-36,6.770872289893823e-36
34.469333048,2.4283768891012107e-36,4.42556405091833e-36,4.659103511089755e-36,4.847046341481981e-36,6.237258527686893e-36,5.2302120601762076e-36,7.15882896092379e-36,7.375940084863884e-36
38.777999679,2.8855399360562775e-36,4.781570534586779e-36,6.063973673633299e-36,5.2369582045474244e-36,8.322591657239811e-36,5.6509469954207385e-36,9.867589075678583e-36,7.9692842243113e-36
43.08666631,3.3491546394775245e-36,5.132504759712401e-36,7.60032584097187e-36,5.621314736827867e-36,1.0630116933149537e-35,6.065687443296473e-36,1.290253104776188e-35,8.554174599520669e-36
51.703999571999994,4.2861080893649194e-36,5.824567659211245e-36,1.0933391653653192e-35,6.379288388659936e-36,1.568742350610505e-35,6.883579960886016e-36,1.9624425454375763e-35,9.707612765352076e-36
60.321332833999996,5.221970743726074e-36,6.50964269744076e-36,1.4433832170012788e-35,7.129608668625594e-36,2.1034497568947003e-35,7.693214096975441e-36,2.678015200363346e-35,1.0849404495734599e-35
68.938666096,6.152379420456025e-36,7.19257012187569e-36,1.7908774639630314e-35,7.877576800149564e-36,2.6341608410488433e-35,8.500310144034906e-36,3.3881028387608233e-35,1.1987616869792816e-35
77.555999358,7.066891747748686e-36,7.876504307164475e-36,2.1244503734469658e-35,8.626647574513472e-36,3.1420204625254377e-35,9.308595999376196e-36,4.0654673503924375e-35,1.3127507178607457e-35
86.17333262,7.981031608276292e-36,8.563591211120162e-36,2.4390626854937887e-35,9.37917132646494e-36,3.61717415994328e-35,1.0120607794960189e-35,4.6940079725129344e-35,1.4272652018533604e-35
107.716665775,1.0175525973690126e-35,1.0303977774101728e-35,3.125608913116343e-35,1.1285308990682846e-35,4.639202624905505e-35,1.2177428278483858e-35,6.025675686456755e-35,1.7173296290169548e-35
129.25999893,1.2283687863917348e-35,1.208666981911604e-35,3.676783953089481e-35,1.3237781230460426e-35,5.433947318435097e-35,1.428424614986441e-35,7.025494727289405e-35,2.0144449698526734e-35
150.803332085,1.4209208015421582e-35,1.391836008268023e-35,4.086807331161901e-35,1.5243918185792634e-35,5.998592312633534e-35,1.6448971006803907e-35,7.697819408859534e-35,2.3197266804467052e-35
172.34666524,1.607021160226401e-35,1.5802221461305916e-35,4.428449062863687e-35,1.730719493381124e-35,6.449981794919019e-35,1.8675352636088804e-35,8.206694736406179e-35,2.6337035768843193e-35
215.43333155,1.9458727997377468e-35,1.9731017742804675e-35,4.895132092476093e-35,2.1610162289738452e-35,7.003626266849094e-35,2.3318475514223704e-35,8.732542428489167e-35,3.288502957134112e-35
258.51999786,2.2513753613919514e-35,2.3874804309746622e-35,5.229348499529863e-35,2.6148595196389156e-35,7.353385092063416e-35,2.821567782060964e-35,8.983463828635219e-35,3.979134051624437e-35
301.60666417,2.5310712971814365e-35,2.82294169519288e-35,5.458305943566153e-35,3.091793285211249e-35,7.540619561476212e-35,3.3362038215915846e-35,9.01454115483405e-35,4.7049028253214657e-35
344.69333048,2.788139876993659e-35,3.2788782874125385e-35,5.626673861787106e-35,3.591152410023256e-35,7.640082369627606e-35,3.8750379760329996e-35,8.934615994832061e-35,5.464797145687564e-35
430.8666631,3.2484821938361834e-35,4.2495707577488726e-35,5.87730665146927e-35,4.654291782296385e-35,7.730372139287367e-35,5.022219986430485e-35,8.660300134537855e-35,7.082617929581455e-35
517.03999572,3.652754960153041e-35,5.294553688507772e-35,6.06100778485177e-35,5.798796896937083e-35,7.746815535543704e-35,6.257199813691002e-35,8.325510156416904e-35,8.824256147512954e-35
603.21332834,4.0042305625229525e-35,6.409383260318706e-35,6.180456018294963e-35,7.019800713682393e-35,7.691603164288153e-35,7.574725671285743e-35,7.930609658977948e-35,1.0682305433864511e-34
689.38666096,4.3258157069969756e-35,7.590213845766074e-35,6.296469551937636e-35,8.313091354886651e-35,7.652693689724077e-35,8.970252726814449e-35,7.586632167318902e-35,1.2650356409610122e-34
775.55999358,4.5946968042153177e-35,8.833717544090075e-35,6.369339863223621e-35,9.675023976860556e-35,7.57850299344339e-35,1.0439848006651905e-34,7.236798670409227e-35,1.472286257348346e-34
861.7333262,4.816327831809182e-35,1.0136994702495827e-34,6.403531546086844e-35,1.1102422769400192e-34,7.472682085265324e-35,1.1980084648404158e-34,6.881715165763496e-35,1.6894991170826376e-34


==> anc/TikZ/dd_curves_for_tikz.csv <==
T_keV,Palpha_per_ne2_Wm3_adopted,Palpha_per_ne2_Wm3_low,Palpha_per_ne2_Wm3_high
0.08617346718945237,9.338872502679013e-51,8.531470975109406e-51,1.0146274030248622e-50
0.17234693437890475,3.878664034591284e-47,3.540610538147919e-47,4.2252656432927253e-47
0.2585204015683571,2.106633446252038e-45,1.9246954036673163e-45,2.2939363404920397e-45
0.3446938687578095,2.5768048949767493e-44,2.3539513782504266e-44,2.8039324678321096e-44
0.43086733594726184,1.5213511437862105e-43,1.3921490741798882e-43,1.6601921211768504e-43
0.5170408031367142,5.875551478757484e-43,5.373836085747716e-43,6.391179835680606e-43
0.6032142703261666,1.720385410887086e-42,1.5718163997362045e-42,1.8732284781670066e-42
0.689387737515619,4.161621715051918e-42,3.808475333193031e-42,4.52331620916888e-42
0.7755612047050713,8.757864256342225e-42,8.015019200587816e-42,9.500709312096633e-42
0.8617346718945237,1.6558289390718873e-41,1.5190804267578044e-41,1.8022163591702877e-41
0.9479081390839761,2.893131606871223e-41,2.648729557547859e-41,3.1460817684526634e-41
1.0340816062734284,4.728627871499426e-41,4.33456601549894e-41,5.141967543068548e-41
1.1202550734628807,7.33762187640785e-41,6.734797719546247e-41,7.951353988531862e-41
1.2064285406523332,1.0888227826243783e-40,9.994453916334163e-41,1.1824742297443793e-40
1.2926020078417855,1.558994231349089e-40,1.4297921617427669e-40,1.6924703570844497e-40
1.378775475031238,2.1582786237041973e-40,1.980614637248514e-40,2.3444907224179575e-40
1.5511224094101426,3.838839355975924e-40,3.5201528010771186e-40,4.167164818659046e-40
1.7234693437890474,6.292986954503794e-40,5.776178676078507e-40,6.842986012411075e-40
2.1543366797363093,1.687016379453246e-39,1.544903015483884e-39,1.8280389478963674e-39
2.585204015683571,3.5494260283337696e-39,3.268382560997843e-39,3.8432916640568106e-39
3.4469386875780947,1.0436332523537393e-38,9.618023040705379e-39,1.1243734051107e-38
4.3086733594726185,2.227109151648435e-38,2.0569916079005118e-38,2.4025915470516365e-38
5.170408031367142,3.9528594141908e-38,3.657813856965593e-38,4.255362288147843e-38
6.032142703261666,6.231613743291393e-38,5.778271141155063e-38,6.713873068780678e-38
6.8938773751561895,9.06973866015581e-38,8.391450076216599e-38,9.69437872754223e-38
7.755612047050713,1.2415767239283743e-37,1.1532901284636529e-37,1.3298633193930955e-37
8.617346718945237,1.6224599076380473e-37,1.5168988357053231e-37,1.736569091828848e-37
9.479081390839761,2.052806677747398e-37,1.9203322215623534e-37,2.1949200417167597e-37
10.340816062734284,2.5240689219983493e-37,2.362499490508503e-37,2.6920048746937907e-37
11.202550734628808,3.038339105467458e-37,2.8487654941990507e-37,3.240734885122981e-37
12.064285406523332,3.5859783203704073e-37,3.36840052932344e-37,3.816378279804491e-37
12.926020078417855,4.166986566707197e-37,3.919223004829186e-37,4.4361204092304e-37
13.787754750312379,4.779182253425345e-37,4.496958864587254e-37,5.082775922908628e-37
15.511224094101426,6.0854045751448425e-37,5.7385355885156275e-37,6.466555136782289e-37
17.234693437890474,7.488550730563062e-37,7.057580078622242e-37,7.951353988531862e-37
21.543366797363092,1.1319198478184608e-36,1.0694558410798189e-36,1.1943838545571025e-36
25.85204015683571,1.545170393411658e-36,1.4611578540759747e-36,1.633456988876379e-36
30.160713516308327,1.979969471601896e-36,1.8744083996691714e-36,2.088713804137418e-36
34.46938687578095,2.429861435207655e-36,2.30275183067789e-36,2.5590635048139773e-36
38.77806023525356,2.887299841521175e-36,2.73973249992061e-36,3.0380504437245384e-36
43.086733594726184,3.351193895016215e-36,3.183168816344848e-36,3.5224022342903785e-36
51.70408031367142,4.288710035766537e-36,4.0840435390826085e-36,4.495468997527023e-36
60.321427032616654,5.2251353809906177e-36,4.9967387606571664e-36,5.462080113582146e-36
68.9387737515619,6.156106748583495e-36,5.908343186705485e-36,6.420053991403267e-36
77.55612047050712,7.071161813162384e-36,6.833860576667158e-36,7.351203610947995e-36
86.17346718945237,7.985860373837576e-36,7.694910620789557e-36,8.287718082148e-36
107.71683398681546,1.018167167531358e-35,9.85799805647834e-36,1.0548085855439202e-35
129.26020078417855,1.229111059444957e-35,1.1902880503799133e-35,1.262569216854722e-35
150.80356758154164,1.4217788053402374e-35,1.387229852404232e-35,1.4574185538024836e-35
172.34693437890473,1.6079909040539977e-35,1.565895508410232e-35,1.6447214480424844e-35
215.43366797363092,1.9470460700476785e-35,1.902769083351431e-35,1.9859582050886468e-35
258.5204015683571,2.252732204607519e-35,2.2073644223850304e-35,2.2927351351747285e-35
301.6071351630833,2.53259575044128e-35,2.4861371726925506e-35,2.5725986810084886e-35
344.69386875780947,2.7898199681517583e-35,2.74981703758455e-35,2.830913694245208e-35
430.86733594726184,3.250441635068076e-35,3.2158035561561466e-35,3.2893537701090455e-35
517.0408031367142,3.6549658164513477e-35,3.621418533065658e-35,3.693877951492316e-35
603.2142703261666,4.006664898880294e-35,3.974208411020846e-35,4.0444862383950223e-35
689.3877375156189,4.328445588405972e-35,4.2895334533650037e-35,4.3684485189731814e-35
775.5612047050713,4.59749030495325e-35,4.556396578859801e-35,4.63212838386518e-35
861.7346718945237,4.819253026153332e-35,4.786885664269809e-35,4.864799060327669e-35


==> anc/TikZ/dd_fully_boosted_curves_for_tikz.csv <==
T_keV,Palpha_per_ne2_Wm3_adopted,Palpha_per_ne2_Wm3_low,Palpha_per_ne2_Wm3_high
0.0861734671894523,5.132536719064946e-50,4.688798142904778e-50,5.576275295225116e-50
0.1723469343789047,2.1316690609862797e-46,1.9458787546076318e-46,2.3221573113651987e-46
0.2585204015683571,1.1577814680944843e-44,1.0577904162953503e-44,1.2607209805461395e-44
0.3446938687578095,1.4161822787001846e-43,1.2937045537668497e-43,1.5410089756336553e-43
0.4308673359472618,8.36117058652874e-43,7.651090899453665e-43,9.124224600130386e-43
0.5170408031367142,3.229135390897374e-42,2.953398391981924e-42,3.512518794465617e-42
0.6032142703261666,9.455039984525527e-42,8.638521818303297e-42,1.0295047870749124e-41
0.689387737515619,2.2871793417497268e-41,2.093094159456499e-41,2.4859624680432257e-41
0.7755612047050713,4.813221281623474e-41,4.404962198512357e-41,5.221480364734588e-41
0.8617346718945237,9.100245054035e-41,8.348690987387028e-41,9.904773447209546e-41
0.947908139083976,1.5900317946405423e-40,1.4557112444877225e-40,1.7290502887936345e-40
1.0340816062734284,2.5987993919290055e-40,2.3822275365015777e-40,2.825966112661747e-40
1.120255073462881,4.0326724345443145e-40,3.701367224055149e-40,4.3699725315573256e-40
1.2064285406523332,5.984044552242211e-40,5.492836709985298e-40,6.498742114500486e-40
1.2926020078417857,8.56805265829921e-40,7.857972971224136e-40,9.301622065375646e-40
1.378775475031238,1.1861650625337263e-39,1.0885229827347284e-39,1.2885050863329965e-39
1.5511224094101426,2.1097818765044634e-39,1.9346354180405313e-39,2.290225767621052e-39
1.7234693437890474,3.458553118411447e-39,3.174521243581418e-39,3.7608262631995845e-39
2.1543366797363093,9.271647632756419e-39,8.490608959583239e-39,1.0046691419405757e-38
2.585204015683571,1.9507236464361107e-38,1.7962653951492258e-38,2.1122288137234035e-38
3.4469386875780947,5.735688100898842e-38,5.285954638214828e-38,6.179426677059012e-38
4.3086733594726185,1.2239935275829155e-37,1.1304988857412072e-37,1.3204366300771438e-37
5.170408031367142,2.1724459866879887e-37,2.010292348138909e-37,2.3386980805849564e-37
6.032142703261666,3.424823108710146e-37,3.1756712382767847e-37,3.6898672771014792e-37
6.8938773751561895,4.984623860344891e-37,4.611844270282826e-37,5.327918843881748e-37
7.755612047050713,6.823562612371786e-37,6.3383496566387175e-37,7.3087755681048525e-37
8.617346718945237,8.916852702265892e-37,8.336701214339338e-37,9.54398363019517e-37
9.47908139083976,1.1281988963504732e-36,1.055392461685812e-36,1.2063027636677913e-36
10.340816062734284,1.3871991956085577e-36,1.2984024977671215e-36,1.4794948601454968e-36
11.202550734628808,1.66983616269621e-36,1.5656486903303836e-36,1.781070551062445e-36
12.064285406523332,1.9708123649607733e-36,1.851234118070557e-36,2.097437527851398e-36
12.926020078417856,2.2901278024022475e-36,2.1539598036828714e-36,2.438040661122304e-36
13.78775475031238,2.6265834977158632e-36,2.4714767751671926e-36,2.793435080265215e-36
15.511224094101426,3.3444682346114965e-36,3.153833036404371e-36,3.553944191429114e-36
17.234693437890474,4.115621193690111e-36,3.878764689300413e-36,4.369972531557325e-36
21.54336679736309,6.220901056631911e-36,5.8776060730950536e-36,6.564196040168767e-36
25.85204015683571,8.492078437865305e-36,8.030355202133599e-36,8.977291393598371e-36
30.160713516308327,1.0881684071293546e-35,1.0301532583366991e-35,1.1479330392697619e-35
34.46938687578095,1.3354238463867585e-35,1.265565872374618e-35,1.406431815094266e-35
38.77806023525356,1.5868267236014523e-35,1.5057254130222117e-35,1.669677517528445e-35
43.08673359472618,1.8417775501210516e-35,1.7494329029747098e-35,1.935871680615144e-35
51.70408031367142,2.3570256184223088e-35,2.2445432701419027e-35,2.470657961398082e-35
60.321427032616654,2.871674198071181e-35,2.7461500472665206e-35,3.0018962928761137e-35
68.9387737515619,3.383325334458131e-35,3.247157335738755e-35,3.5283876977444705e-35
77.55612047050712,3.886229054106322e-35,3.7558110288637815e-35,4.0401367993502245e-35
86.17346718945237,4.388936843316906e-35,4.2290342115491574e-35,4.5548343616084993e-35
107.71683398681546,5.595729433078717e-35,5.417842141739433e-35,5.797106444419364e-35
129.26020078417855,6.755052756743785e-35,6.541685972355448e-35,6.938934934606918e-35
150.80356758154164,7.813932487785543e-35,7.624055423398566e-35,8.009804438696365e-35
172.3469343789047,8.837332725778246e-35,8.605981281818373e-35,9.039199563212913e-35
215.4336679736309,1.0700740849994546e-34,1.045739963298698e-34,1.0914597460476903e-34
258.5204015683571,1.2380756622441733e-34,1.2131420518910322e-34,1.260060811944794e-34
301.6071351630833,1.3918854422692714e-34,1.3663523432637453e-34,1.4138705919698915e-34
344.69386875780947,1.5332529084224992e-34,1.5112677587218791e-34,1.555837546775504e-34
430.8673359472618,1.7864052689849443e-34,1.767368579936845e-34,1.8077909300331807e-34
517.0408031367142,2.0087270978892077e-34,1.9902898974934918e-34,2.0301127589374433e-34
603.2142703261666,2.202016861092441e-34,2.1841791493491105e-34,2.222803033488293e-34
689.3877375156189,2.378863820294722e-34,2.357478159246487e-34,2.4008489699953426e-34
775.5612047050713,2.5267276964053768e-34,2.5041430580523718e-34,2.5457643854534764e-34
861.7346718945237,2.648605932686327e-34,2.6308172035523988e-34,2.673637508258272e-34


==> anc/TikZ/dt_curves_for_tikz.csv <==
T_keV,sv_m3_per_s_adopted,sv_m3_per_s_low,sv_m3_per_s_high,Palpha_per_ne2_Wm3_adopted,Palpha_per_ne2_Wm3_low,Palpha_per_ne2_Wm3_high,Pbrem_per_ne2_Wm3
1.0,6.591434202973114e-27,6.001622389143732e-27,7.19881795832203e-27,9.240561631482946e-40,8.413701763230177e-40,1.0092055684587752e-39,6.445805900205062e-37
1.0174634027476068,7.328282900153682e-27,6.67660437574149e-27,7.99651757727677e-27,1.0273553176221987e-39,9.359962084615775e-40,1.1210354413722742e-39,6.5024212901838155e-37
1.0352317759307386,8.141454594274971e-27,7.422998226326331e-27,8.876590396082654e-27,1.1413542278004397e-39,1.0406335023388055e-39,1.2444132506918382e-39,6.559544046919901e-37
1.0533104453709372,9.037309889366416e-27,8.24773833749602e-27,9.84600049775236e-27,1.2669445896589998e-39,1.1562541941721865e-39,1.3803152943869802e-39,6.617178980199646e-37
1.071704829896711,1.0024033620818778e-26,9.158359392350138e-27,1.0913151541758592e-26,1.4052738389992982e-39,1.2839145746173103e-39,1.5299196853068356e-39,6.675330952116929e-37
1.0904204429677524,1.1111523604613177e-26,1.016315370760212e-26,1.2088375016687467e-26,1.5577295551519353e-39,1.4247771473311763e-39,1.6946747995420267e-39,6.7340048778039665e-37
1.109462894327522,1.231102059662072e-26,1.1271144653292188e-26,1.3383318586718972e-26,1.725887584802365e-39,1.580106902669643e-39,1.876213528439166e-39,6.793205726175722e-37
1.128837891684689,1.3635198484163093e-26,1.2491938601392266e-26,1.4811089382691336e-26,1.911524685986854e-39,1.7512505622949165e-39,2.0763733666404353e-39,6.8529385206882156e-37
1.1485512424239381,1.5096171224085688e-26,1.3834940616871783e-26,1.638467790650927e-26,2.1163391198331612e-39,1.939526626548833e-39,2.2969754585247044e-39,6.9132083401111034e-37
1.1686088553466514,1.6705345771829047e-26,1.53125533037548e-26,1.8115929396408585e-26,2.34193003262008e-39,2.1466738221386018e-39,2.539680393435462e-39,6.974020319314814e-37
1.1890167424419895,1.8474519422108515e-26,1.6939170087163366e-26,2.0016866073597615e-26,2.589951292467127e-39,2.374709969887928e-39,2.806173572039725e-39,7.035379650072569e-37
1.2097810206889015,2.0415780330292128e-26,1.873103415587859e-26,2.2099654579244832e-26,2.8620975433811997e-39,2.625912209830402e-39,3.098160641304503e-39,7.097291581877672e-37
1.2309079138896024,2.2543414766558483e-26,2.0704578405077721e-26,2.4378441413976547e-26,3.160371584085675e-39,2.902584277025695e-39,3.4176248055959757e-39,7.1597614227763735e-37
1.252403754535073,2.4875319801461354e-26,2.2875307054339144e-26,2.687205803638347e-26,3.4872824130531545e-39,3.2068997150782855e-39,3.767206055671233e-39,7.222794540216687e-37
1.2742749857031337,2.743129220855176e-26,2.5259558464356222e-26,2.9601942767727566e-26,3.84560534898469e-39,3.5411490062154905e-39,4.14990983955261e-39,7.28639636191353e-37
1.2965281629896683,3.0233357892230034e-26,2.7874534960585426e-26,3.25921134628725e-26,4.238428213450415e-39,3.907743752278283e-39,4.569103231252976e-39,7.35057237673055e-37
1.3191699564735717,3.3305836887164626e-26,3.0744180015557034e-26,3.586507285623838e-26,4.6691604431876657e-39,4.3100405995863335e-39,5.027940899360118e-39,7.415328135579051e-37
1.3422071527160124,3.6668997057453174e-26,3.3888985631537433e-26,3.944345945795016e-26,5.140643399295796e-39,4.750912331270964e-39,5.5295965469197306e-39,7.480669252334376e-37
1.3656466567946106,4.034125286558111e-26,3.732521162252107e-26,4.3352670294588826e-26,5.6554586136579656e-39,5.2326384180619936e-39,6.077630594655911e-39,7.546601404770188e-37
1.3894954943731377,4.434236351756085e-26,4.107036986490559e-26,4.762154991748573e-26,6.21637613836488e-39,5.7576738578878294e-39,6.676086773357774e-39,7.61313033551105e-37
1.4137608138073605,4.8709812225218996e-26,4.5162465651117186e-26,5.229284975944663e-26,6.828650761955175e-39,6.331346630004161e-39,7.330958425862568e-39,7.680261853003729e-37
1.4384498882876628,5.34785577186096e-26,4.963453362580972e-26,5.740253106989094e-26,7.497183364717957e-39,6.958287876291469e-39,8.047286976105851e-39,7.748001832507671e-37
1.46357011801908,5.86839007981651e-26,5.451872133908126e-26,6.298592451832877e-26,8.226922781944483e-39,7.643004376440405e-39,8.830025446738481e-39,7.816356217105078e-37
1.4891290324394097,6.436425754980989e-26,5.984955641897905e-26,6.908018516282485e-26,9.023254582218056e-39,8.390336574353384e-39,9.684382622273754e-39,7.88533101873108e-37
1.515134292476053,7.056145042156483e-26,6.566408736221615e-26,7.572421519514789e-26,9.892041873575805e-39,9.205478315659275e-39,1.06158122186947e-38,7.954932319224429e-37
1.5415936928422724,7.732102889309384e-26,7.200202903513331e-26,8.295855091476749e-26,1.0839670258318462e-38,1.0093997245559514e-38,1.1629997038287234e-38,8.025166271399239e-37
1.5685151643735473,8.469543195494652e-26,7.890730845408687e-26,9.083015683145513e-26,1.1873491182415824e-38,1.1062051512484757e-38,1.273352105706738e-38,8.096039100138247e-37
1.5959067764047312,9.274386540535834e-26,8.642934679275983e-26,9.940220280601853e-26,1.3001804733689283e-38,1.2116569493283733e-38,1.3935240086594063e-38,8.167557103508102e-37
1.6237767391887217,1.0151304372015877e-25,9.461434282826693e-26,1.0872631570817374e-25,1.4231159835782649e-38,1.3264027815562542e-38,1.5242391721247525e-38,8.239726653897206e-37
1.65213340635737,1.1104851120465463e-25,1.035099086430557e-25,1.1885416200415467e-25,1.5567941365601177e-38,1.451110123884562e-38,1.6662219106461884e-38,8.312554199176674e-37
1.6809852774253642,1.2139495737610382e-25,1.1316536569258493e-25,1.2983850828899044e-25,1.7018414366924208e-38,1.5864704160438422e-38,1.8202119615228134e-38,8.386046263884874e-37
1.7103410003378408,1.3259536742729288e-25,1.2363153204580005e-25,1.417328047588949e-25,1.858860495350717e-38,1.733196078857277e-38,1.9869586454898727e-38,8.46020945043622e-37
1.7402093740624849,1.4470405403580412e-25,1.3497124878998465e-25,1.546023181962726e-25,2.0286127244358394e-38,1.8921680843897492e-38,2.1673769405426337e-38,8.535050440354716e-37
1.7705993512268987,1.5784286617293894e-25,1.4729849570988178e-25,1.6856880184946444e-25,2.2128063302263784e-38,2.0649843204350662e-38,2.363173711015145e-38,8.610575995532857e-37
1.8015200408020253,1.7210172189353997e-25,1.6069834109330513e-25,1.83726322898296e-25,2.412701878028715e-38,2.2528373631947358e-38,2.575667688985904e-38,8.686792959516522e-37
1.8329807108324359,1.875690069644684e-25,1.7525490607461999e-25,2.001688403167352e-25,2.6295384519342275e-38,2.456906510682932e-38,2.8061760895905653e-38,8.763708258816442e-37
1.8649907912142971,2.043394211209692e-25,1.9105761714256591e-25,2.179969370321106e-25,2.864643651844651e-38,2.6784454369184484e-38,3.056108989468648e-38,8.841328904246904e-37
1.8975598765218502,2.2251437027961155e-25,2.0820137039193744e-25,2.3731820809556448e-25,3.119439091923155e-38,2.9187844945764894e-38,3.326974768542802e-38,8.919661992292342e-37
1.93069772888325,2.422023780911108e-25,2.2678667691439868e-25,2.5824766388149264e-25,3.395446170172099e-38,3.179332753229122e-38,3.6203857624901164e-38,8.998714706502472e-37
1.9644142809066278,2.63519517366883e-25,2.4691978521068026e-25,2.8090814811301904e-25,3.69429211662155e-38,3.461579715447444e-38,3.9380641230602904e-38,9.07849431891666e-37
1.9987196386572506,2.8658986189058757e-25,2.687127761343415e-25,3.0543077040634466e-25,4.017716327295882e-38,3.767096647822505e-38,4.2818478819345615e-38,9.159008191518253e-37
2.0336240846866733,3.1154595909896934e-25,2.922836255049666e-25,3.319553529122828e-25,4.367576990748024e-38,4.09753745874256e-38,4.65369721221373e-38,9.24026377771957e-37
2.0691380811147897,3.3852932408466684e-25,3.17756229161661e-25,3.6063089050815545e-25,4.745858013507333e-38,4.4546390496191743e-38,5.055700879869318e-38,9.32226862387826e-37
2.105272272765707,3.6769095533711766e-25,3.452603848726684e-25,3.9161602385700847e-25,5.154676250274841e-38,4.840221061277319e-38,5.490082875582249e-38,9.405030370845908e-37
2.1420374903583843,3.9919187259584283e-25,3.7493172518119256e-25,4.250795245035649e-25,5.596289044112938e-38,5.256184932517892e-38,5.959209215325119e-38,9.488556755549494e-37
2.1794447537529855,4.332090285957014e-25,4.069176846284026e-25,4.612059659744346e-25,6.073177103471368e-38,5.704597554888817e-38,6.465667443774334e-38,9.572855612606667e-37
2.217505275253932,4.699399362008442e-25,4.413933846252776e-25,5.002021298550257e-25,6.58810937018888e-38,6.187913963426953e-38,7.012356441394115e-38,9.65793487597554e-37
2.2562304629706342,5.095734592411526e-25,4.78533677118304e-25,5.422697761493768e-25,7.143733534898854e-38,6.708585415534163e-38,7.602104690870743e-38,9.743802580639899e-37
2.2956319242369094,5.52306154283964e-25,5.185227310751219e-25,5.876199894036823e-25,7.742805133071454e-38,7.269193784356228e-38,8.23787139607169e-38,9.830466864330699e-37
2.3357214690901222,5.983435932833088e-25,5.615557421497048e-25,6.364746016116167e-25,8.388206087293522e-38,7.872475526656878e-38,8.922766429820172e-38,9.917935969284678e-37
2.3765111138110746,6.479002269084645e-25,6.078394718446824e-25,6.890662933781157e-25,9.08294279126535e-38,8.521329241358947e-38,9.660051752114802e-38,1.0006218244041042e-36
2.418013084525721,7.011991598180671e-25,6.575928053189487e-25,7.456386347146928e-25,9.830142959358216e-38,9.218823489474643e-38,1.0453141982040994e-37,1.009532214527714e-36
2.460239820869776,7.584718277696535e-25,7.110473280461168e-25,8.064460572326919e-25,1.063305109999835e-37,9.968204878306687e-38,1.1305604007946901e-37,1.0185256239684064e-36
2.503203979717325,8.199575661175074e-25,7.68447921507468e-25,8.717537490519297e-25,1.149502246641858e-37,1.07729064124949e-37,1.222115551416289e-37,1.0276029205883188e-36
2.5469184389745405,8.859030590065617e-25,8.300533780800853e-25,9.418374633297154e-25,1.241951533488257e-37,1.1636556114160956e-37,1.3203662296761142e-37,1.036764983638461e-36
2.591396301439659,9.565640402100739e-25,8.961388573946815e-25,1.0169857811626949e-24,1.3410114848805648e-37,1.256301145870065e-37,1.4257169987279688e-37,1.0460127039588543e-36
2.636650898730358,1.0323727505569965e-24,9.671180759348885e-25,1.097676506322834e-24,1.4472880612056392e-37,1.3558072356341767e-37,1.5388376938560485e-37,1.0553469841830725e-36
2.6826957952797255,1.1137678711987806e-24,1.0433958521156623e-24,1.1843862885741486e-24,1.561396251567782e-37,1.4627413974882046e-37,1.660396532535547e-37,1.064768738947292e-36
2.7295447924020064,1.2011268960881646e-24,1.1253291850529936e-24,1.277524140011393e-24,1.6838652664587281e-37,1.5776041101188975e-37,1.7909669106850488e-37,1.0742788951039582e-36
2.7772119324293554,1.2948502192364098e-24,1.213294941261752e-24,1.3775229099271415e-24,1.8152564200665593e-37,1.7009237044099843e-37,1.931155641699334e-37,1.0838783919401907e-36
2.825711502920828,1.3953623374420733e-24,1.307690523815999e-24,1.4848402958857135e-24,1.956164816386649e-37,1.8332573015410627e-37,2.0816043738785197e-37,1.0935681814010347e-36
2.87505804094488,1.5031131037489909e-24,1.4089345166096816e-24,1.5999598612225198e-24,2.10722110645012e-37,1.9751917161796025e-37,2.2429910168650286e-37,1.1033492283176852e-36
2.9252663374366454,1.6185790329937618e-24,1.5174672970270894e-24,1.7233920548007665e-24,2.2690933185768054e-37,2.127344315386448e-37,2.4160311712451562e-37,1.1132225106408047e-36
2.976351441631318,1.742264660791254e-24,1.6337516097464144e-24,1.8556752283850184e-24,2.442488763543223e-37,2.290363823033643e-37,2.601479554809704e-37,1.1231890196790568e-36
3.0283286655749455,1.8747039572908937e-24,1.7582730937991224e-24,1.997376646494824e-24,2.6281560165339538e-37,2.464931058691364e-37,2.8001314182723744e-37,1.1332497603429939e-36
3.0812135887140033,2.016461797017291e-24,1.8915407543978292e-24,2.1490934830832478e-24,2.8268869777179105e-37,2.651759599085568e-37,3.0128239425179476e-37,1.143405751394423e-36
3.1350220625651146,2.1681354860849732e-24,2.034087370429319e-24,2.3114537988452997e-24,3.0395190132576296e-37,2.851596349364313e-37,3.2404376086954164e-37,1.1536580257013865e-36
3.1897702154663214,2.33035634804893e-24,2.1864698278928263e-24,2.4851174924017264e-24,3.2669371785203713e-37,3.0652220105464023e-37,3.483897531686879e-37,1.164007630498907e-36
3.245474457411331,2.5037913696203566e-24,2.349269368952902e-24,2.6707772180267432e-24,3.5100765252145193e-37,3.293451428669732e-37,3.7441747466742255e-37,1.1744556276556255e-36
3.3021514849681757,2.689144907439557e-24,2.5230917456769774e-24,2.8691592619956837e-24,3.769924494122282e-37,3.5371338103166838e-37,4.0222874376948984e-37,1.1850030939464894e-36
3.3598182862837818,2.887160457055889e-24,2.7085672669479212e-24,3.0810243690237085e-24,4.0475233950407425e-37,3.79715278838105e-37,4.3193020962300824e-37,1.1956511213316395e-36
3.418492146175929,3.0986224852173547e-24,2.9063507264895405e-24,3.3071685096523994e-24,4.343972975476974e-37,4.074426321166659e-37,4.6363345970074685e-37,1.2064008172416474e-36
3.4781906513141303,3.324331096194628e-24,3.1170919822880136e-24,3.548387112080847e-24,4.6603949052523104e-37,4.369865447544273e-37,4.974500054442339e-37,1.2172533048692645e-36
3.53893169549099,3.564997167756997e-24,3.3413579819862996e-24,3.8053619166501045e-24,4.997785767149384e-37,4.684264973996863e-37,5.334754203423972e-37,1.2282097234678445e-36
3.600733484985619,3.8214883008863944e-24,3.579926813680928e-24,4.079014260132823e-24,5.357361854936475e-37,5.018715705770949e-37,5.718388670170406e-37,1.2392712286566057e-36
3.663614544020716,4.094741502496585e-24,3.8336546370426935e-24,4.3703570329406464e-24,5.740436762873822e-37,5.374417897008611e-37,6.126823430363189e-37,1.2504389927329075e-36
3.72759372031494,4.385743613605523e-24,4.103453008824362e-24,4.680467202830999e-24,6.148393947879308e-37,5.7526494632734655e-37,6.56156829000677e-37,1.2617142049917106e-36
3.79269019073225,4.695533733599995e-24,4.3902932282997875e-24,5.010490531689875e-24,6.582690128116107e-37,6.154772073441555e-37,7.024229497907785e-37,1.2730980720524067e-36
3.858923467029904,5.0252057596473504e-24,4.695211068707539e-24,5.3616466889263205e-24,7.044858843005555e-37,6.582237782733715e-37,7.516516914166066e-37,1.2845918181931985e-36
3.9263134017068375,5.375911047218905e-24,5.0193119305984036e-24,5.7352347968833975e-24,7.536514183027025e-37,7.036596257216918e-37,8.040251784311528e-37,1.296196685693226e-36
3.9948801939541703,5.74886119804228e-24,5.363776456611375e-24,6.1326394470455764e-24,8.059354698161016e-37,7.519502645184303e-37,8.597375173452716e-37,1.307913935182622e-36
4.06464439570963,6.145330982175232e-24,5.729866651231721e-24,6.555337229549142e-24,8.61516749435775e-37,8.03272615647188e-37,9.189957120027188e-37,1.3197448460007096e-36
4.135626917817709,6.566661401291575e-24,6.11893255356829e-24,7.004903822621961e-24,9.205832527971678e-37,8.578159417055435e-37,9.820206574519415e-37,1.3316907165625377e-36
4.207849036297403,7.014262900694002e-24,6.5324195161776245e-24,7.483021693135158e-24,9.833327108696869e-37,9.157828673267203e-37,1.0490482194899236e-36,1.3437528647339652e-36
4.281332398719393,7.48961873801771e-24,6.971876148519745e-24,7.991488464489329e-24,1.0499730622167976e-36,9.773904927762719e-37,1.1203304077599676e-36,1.3559326282155173e-36
4.356099030694608,7.994204058121994e-24,7.438800333697861e-24,8.532060700276895e-24,1.1207111080682158e-36,1.0428488069686853e-36,1.1961134757121654e-36,1.3682313649352194e-36
4.432171342476087,8.529297795357818e-24,7.934204638686748e-24,9.106022394822045e-24,1.195726142813126e-36,1.1122997621293532e-36,1.276577427095653e-36,1.3806504534506542e-36
4.509572135676147,9.09647156846327e-24,8.45951965314327e-24,9.715108427637824e-24,1.2752384923982537e-36,1.1859439132738692e-36,1.3619654754595578e-36,1.3931912933604596e-36
4.588324610100845,9.697391389071533e-24,9.016278204855044e-24,1.0361175155195351e-23,1.3594817157532813e-36,1.2639961482279441e-36,1.4525378642630902e-36,1.4058553057255128e-36
4.668452370703792,1.0333793519118878e-23,9.606068545173538e-24,1.1046153389352262e-23,1.4486992202298788e-36,1.3466791246719492e-36,1.5485652749000088e-36,1.4186439335000462e-36
4.7499794346614115,1.1007486492363325e-23,1.0230534393447912e-23,1.1772049499290113e-23,1.543144544999325e-36,1.4342232763701158e-36,1.6503289811797268e-36,1.4315586419729422e-36
4.832930238571752,1.1720353143358e-23,1.0891374780179282e-23,1.2540946362250683e-23,1.6430816454952063e-36,1.526866791182262e-36,1.7581209826114678e-36,1.4446009192194686e-36
4.917329645779018,1.2474352640894998e-23,1.1590343671135329e-23,1.3355004146205202e-23,1.748785178482839e-36,1.6248555583682458e-36,1.872244114127021e-36,1.457772276563717e-36
5.003202953826004,1.3271522522791535e-23,1.2329249354145653e-23,1.421646090685439e-23,1.8605407873168667e-36,1.728443082622529e-36,1.9930121297744486e-36,1.471074249052017e-36
5.090575902036683,1.4113980728747746e-23,1.3109953569840066e-23,1.5127632980647516e-23,1.978645386928519e-36,1.8378903622119814e-36,2.1207497578156074e-36,1.4845083959376008e-36
5.17947467923121,1.500392214168613e-23,1.3934371960439636e-23,1.609092183351491e-23,2.1034066789544166e-36,1.9534659518921014e-36,2.255793660853078e-36,1.4980763011768094e-36
5.269925931575656,1.5943004814885373e-23,1.480466097870545e-23,1.7109533129489157e-23,2.2350571066388986e-36,2.0754721657576767e-36,2.3985932423876873e-36,1.5117795739371323e-36
5.36195677056882,1.693320773440263e-23,1.5722993651299722e-23,1.8186350928832874e-23,2.3738741049386977e-36,2.2042136414062417e-36,2.5495528201412702e-36,1.525619849117373e-36
5.455594781168519,1.797707163100625e-23,1.669147062541742e-23,1.9323701629567734e-23,2.5202138600574676e-36,2.3399848695248516e-36,2.7089985329121005e-36,1.539598787880263e-36
5.550868030059805,1.9077272584696487e-23,1.7712238151364152e-23,2.0523886333934156e-23,2.6744515328693314e-36,2.4830867339214126e-36,2.8772529732713576e-36,1.5537180781978284e-36
5.647805074067555,2.0236631105869036e-23,1.878748497691362e-23,2.17891643137163e-23,2.8369825320113333e-36,2.6338260761432408e-36,3.054632869559504e-36,1.5679794354098414e-36
5.746434968715974,2.145812191634742e-23,1.991943880012564e-23,2.312173483965599e-23,3.008223885090825e-36,2.7925151981960013e-36,3.2414465385435495e-36,1.582384602795686e-36
5.846787276937591,2.274488448525787e-23,2.1110362258316008e-23,2.452371734378646e-23,3.188615715714562e-36,2.9594713002355712e-36,3.437991104365582e-36,1.5969353521599802e-36
5.948892077934334,2.410023437940762e-23,2.2362548431511732e-23,2.5997129898931607e-23,3.378622834703409e-36,3.135015850195377e-36,3.6445494815739633e-36,1.611633484432308e-36
6.052779976193349,2.552766552241304e-23,2.36782798462675e-23,2.754384909255241e-23,3.578735056800538e-36,3.3194688365127544e-36,3.861384749819588e-36,1.6264808302814192e-36
6.158482110660264,2.7030306888988666e-23,2.5058848156472436e-23,2.916551848380901e-23,3.789391034396352e-36,3.5130113367347355e-36,4.088727320409717e-36,1.641479250744263e-36
6.266030164072655,2.861093168987641e-23,2.650673246393108e-23,3.08653836086733e-23,4.0109795451678855e-36,3.715990897272468e-36,4.32703218651051e-36,1.6566306378702428e-36
6.375456372456506,3.0272376628991007e-23,2.802530312272311e-23,3.2647463749133456e-23,4.243898267928995e-36,3.928880009599493e-36,4.576862813094571e-36,1.6719369153810713e-36
6.486793534788511,3.201745989849199e-23,2.961818049180209e-23,3.4516114022952894e-23,4.48854228632214e-36,4.152186213486495e-36,4.8388297461048014e-36,1.6874000393466316e-36
6.600075022827095,3.3848966616546873e-23,3.128925797375651e-23,3.647605857286681e-23,4.7453020473317765e-36,4.386455326815701e-36,5.113595265262977e-36,1.7030219988772493e-36
6.7153347911151435,3.576963298378239e-23,3.304272709307708e-23,3.8532426798823175e-23,5.014561140170037e-36,4.6322749613146e-36,5.401878463484118e-36,1.7188048168327987e-36
6.832607387157402,3.778212913583117e-23,3.488310481745155e-23,4.0690792966557766e-23,5.2966938923674404e-36,4.8902783527406996e-36,5.7044607996206604e-36,1.7347505505490732e-36
6.951927961775605,3.988964231618606e-23,3.6815396695373045e-23,4.295707270190463e-23,5.5921471250409583e-36,5.1611672312171575e-36,6.022171587952699e-36,1.7508612925818583e-36
7.073332279644442,4.209841380515914e-23,3.8844365395525273e-23,4.533531971555859e-23,5.901795806120289e-36,5.4456092774360175e-36,6.355579120028908e-36,1.767139171469168e-36
7.196856730011519,4.441117646008696e-23,4.097190668460802e-23,4.782789204114104e-23,6.22602305612019e-36,5.7438702597943964e-36,6.70501396965669e-36,1.7835863525121008e-36
7.322538337604533,4.682965252998134e-23,4.3199191936729335e-23,5.0436778678548663e-23,6.565070317914071e-36,6.056114393762034e-36,7.070754975637506e-36,1.8002050385748038e-36
7.450414773728913,4.935519396377139e-23,4.55269002264911e-23,5.316355021849744e-23,6.919127121838083e-36,6.382436879116668e-36,7.453022319799193e-36,1.8169974709040247e-36
7.580524367559261,5.1988731201342463e-23,4.795515030005495e-23,5.600929836338537e-23,7.288323906683544e-36,6.722854362936787e-36,7.851969048398168e-36,1.83396592996876e-36
7.712906117627995,5.473071976607013e-23,5.048342991214328e-23,5.897457263866366e-23,7.672724532479958e-36,7.077295033323607e-36,8.267672199657732e-36,1.8511127363205132e-36
7.847599703514611,5.758080795017149e-23,5.311102108006475e-23,6.206131260509037e-23,8.072279693153042e-36,7.445658235956605e-36,8.700403681483979e-36,1.8684402514746998e-36
7.984645497739087,6.05406235931118e-23,5.58410605939441e-23,6.527668490633502e-23,8.487217596258875e-36,7.828383718872098e-36,9.151168188917166e-36,1.8859508788137255e-36
8.12408457786297,6.361619226070857e-23,5.867920629159935e-23,6.862358960982191e-23,8.918382968613906e-36,8.2262646569308e-36,9.620372283730413e-36,1.9036470645123118e-36
8.26595873880181,6.68144648781923e-23,6.163179159075103e-23,7.210433960383737e-23,9.36675026359217e-36,8.640188934847663e-36,1.0108340210786044e-35,1.9215312984856364e-36
8.410310505352605,7.014322959999496e-23,6.4705882867412e-23,7.572101546785446e-23,9.833411306110796e-36,9.071147191094488e-36,1.0615363647468039e-35,1.939606115360869e-36
8.557183144940007,7.361119355723744e-23,6.790935081549766e-23,7.947543852968169e-23,1.0319586752847503e-35,9.520242821836182e-36,1.1141697926551443e-35,1.957874095472709e-36
8.706620680585127,7.722728101828703e-23,7.125124743919906e-23,8.336832934510118e-23,1.0826527701049481e-35,9.988744831663244e-36,1.1687444063079544e-35,1.9763378658835476e-36
8.858667904100825,8.099411494704696e-23,7.473714605543819e-23,8.739957592301342e-23,1.135460186522102e-35,1.047743454641348e-35,1.2252586356969096e-35,1.9950001014288793e-36
9.013370389517434,8.49109378627568e-23,7.836418660851836e-23,9.157499529916073e-23,1.19037030537893e-35,1.0985911013576086e-35,1.2837940301110328e-35,2.0138635257886227e-36
9.17077450674293,8.897609700800401e-23,8.212755115038894e-23,9.590159731825536e-23,1.2473599565939867e-35,1.1513498802819388e-35,1.3444488608826259e-35,2.0329309125850096e-36
9.330927435461668,9.318686250194513e-23,8.60207607848444e-23,1.0038715252802457e-22,1.3063908698433887e-35,1.2059289634733357e-35,1.4073320636742065e-35,2.0522050865077302e-36
9.493877179275827,9.753937966571145e-23,9.003554279863822e-23,1.0504025383872524e-22,1.3674090062085044e-35,1.262212375387995e-35,1.472564102886051e-35,2.0716889244670452e-36
9.659672580093833,1.0203792922827829e-22,9.416846447772993e-23,1.0986712817951134e-22,1.430474377423815e-35,1.320151992651432e-35,1.5402322741215906e-35,2.091385356775575e-36
9.828363332770026,1.0668819267541506e-22,9.842731843567392e-23,1.148671062120857e-22,1.4956666324971e-35,1.3798570602679994e-35,1.61032719389675e-35,2.1112973683595082e-36
10.0,1.1149063560035273e-22,1.0282154604358163e-22,1.200378252188063e-22,1.56299229860107e-35,1.4414599372493394e-35,1.6828157391652898e-35,2.1314279999999996e-36
10.174634027476063,1.1644530237261156e-22,1.0736199356702054e-22,1.2537580094423536e-22,1.6324519977540514e-35,1.5051126778864633e-35,1.7576490639915292e-35,2.151780349605519e-36
10.352317759307383,1.2155172145961553e-22,1.1206100914311034e-22,1.3087629779506867e-22,1.7040391195193834e-35,1.570988391276078e-35,1.8347607798772418e-35,2.172357573515971e-36
10.53310445370937,1.2679576971236085e-22,1.169234379089996e-22,1.365281904158168e-22,1.777555670827908e-35,1.6391550016165537e-35,1.913994919957089e-35,2.1931628878393865e-36
10.717048298967109,1.321819229081775e-22,1.2194506609913533e-22,1.423385958040644e-22,1.8530643978058741e-35,1.7095534359366767e-35,1.9954512577443713e-35,2.2141995698220444e-36
10.904204429677527,1.377344615612035e-22,1.271232117819702e-22,1.4832837107180867e-22,1.9309056900869e-35,1.782146096115929e-35,2.0794221900421673e-35,2.235470959252878e-36
11.094628943275218,1.4348153475276485e-22,1.3245422121417432e-22,1.5452159469625576e-22,2.011474170924215e-35,1.8568817601601507e-35,2.166245274119144e-35,2.2569804599030535e-36
11.28837891684689,1.4946241487442375e-22,1.379350219363441e-22,1.6094768002826367e-22,2.0953204017638882e-35,1.9337173551210198e-35,2.2563328570806846e-35,2.278731541001644e-36
11.48551242423938,1.5572712667611275e-22,1.4357305106326392e-22,1.676281436976867e-22,2.1831456818537273e-35,2.0127571422494404e-35,2.349986581540745e-35,2.3007277387483032e-36
11.68608855346651,1.6220883066272342e-22,1.4936608136296894e-22,1.7452981110684907e-22,2.2740129852674344e-35,2.0939698978790526e-35,2.446741371303489e-35,2.3229726578639318e-36
11.890167424419893,1.688082870216584e-22,1.553082594296875e-22,1.8160543655932525e-22,2.3665310645520825e-35,2.1772735628477357e-35,2.545934886798803e-35,2.3454699731802964e-36
12.097810206889013,1.7540963634705e-22,1.613922403294496e-22,1.888004329188421e-22,2.459075681419706e-35,2.2625651681916205e-35,2.646801868476966e-35,2.3682234312696196e-36
12.309079138896024,1.819411849738074e-22,1.6760200137919922e-22,1.9611539216212736e-22,2.5506417591139287e-35,2.349620091187152e-35,2.7493506152866883e-35,2.3912368521151675e-36
12.524037545350732,1.884898948989141e-22,1.739494990228393e-22,2.0356958870639605e-22,2.6424484218313653e-35,2.4386059497659915e-35,2.853851336160808e-35,2.4145141308239165e-36
12.742749857031335,1.9518589499475614e-22,1.8046214518325893e-22,2.1116283729178894e-22,2.736319952161039e-35,2.529907032923665e-35,2.960301433932921e-35,2.4380592393823655e-36
12.965281629896682,2.021769784779268e-22,1.8717192255391809e-22,2.188952930367808e-22,2.8343282699379834e-35,2.6239717074965204e-35,3.06870308321599e-35,2.46187622845663e-36
13.191699564735716,2.0949613960268863e-22,1.941141205112593e-22,2.267672433184457e-22,2.9369359231155107e-35,2.7212946968602485e-35,3.179060312762306e-35,2.4859692292379588e-36
13.422071527160119,2.1706666222590067e-22,2.012504301658149e-22,2.347694412654648e-22,3.0430674245886993e-35,2.821338946948527e-35,3.2912434902616774e-35,2.510342455334853e-36
13.656466567946103,2.248198296927132e-22,2.0851144038208594e-22,2.4288854573064753e-22,3.15175943244334e-35,2.923131379891294e-35,3.405065585563985e-35,2.5350002047129964e-36
13.894954943731374,2.327006351615967e-22,2.158366250343986e-22,2.511170736400051e-22,3.2622408032626046e-35,3.025823477175913e-35,3.520421693114144e-35,2.5599468616842392e-36
14.137608138073606,2.4082290075252085e-22,2.233088552351864e-22,2.5949938705891267e-22,3.376107214530662e-35,3.1305770127021627e-35,3.6379337267272294e-35,2.585186898945905e-36
14.38449888287663,2.491856258673972e-22,2.3094160595644524e-22,2.680460697805957e-22,3.493344638817336e-35,3.237580892716204e-35,3.757750061082535e-35,2.6107248796717323e-36
14.635701180190798,2.5774786332666366e-22,2.3872130526593995e-22,2.7675740658531306e-22,3.6133790357473033e-35,3.346644851681864e-35,3.8798746885274806e-35,2.6365654596557868e-36
14.891290324394095,2.6646240247260553e-22,2.466324809836802e-22,2.8563370310247853e-22,3.735548556959734e-35,3.457551984403141e-35,4.004311893694739e-35,2.6627133895107276e-36
15.15134292476053,2.752754478607237e-22,2.5465768418786685e-22,2.946752945006704e-22,3.8590990416679474e-35,3.5700576736505765e-35,4.131066375327875e-35,2.6891735169218257e-36
15.415936928422719,2.8412639721792333e-22,2.627774242183551e-22,3.038825544239592e-22,3.983180903845145e-35,3.68388867897185e-35,4.2601433715601324e-35,2.7159507889581967e-36
15.68515164373547,2.929757256650301e-22,2.7098464072762545e-22,3.1327274215357915e-22,4.107240042409922e-35,3.7989460210335053e-35,4.39178484104125e-35,2.7430502544427382e-36
15.95906776404731,3.0188014514975564e-22,2.7930901016031517e-22,3.2288553073761616e-22,4.232071504740336e-35,3.915645735264599e-35,4.5265469620393526e-35,2.7704770663822724e-36
16.237767391887218,3.1084219815591203e-22,2.877341335878309e-22,3.326796454823661e-22,4.357710934032752e-35,4.033757924338251e-35,4.6638511027434434e-35,2.798236484459496e-36
16.5213340635737,3.198576346739477e-22,2.9623704566103605e-22,3.4260167521480547e-22,4.484098749209689e-35,4.152960635978902e-35,4.80294848948616e-35,2.8263338775883103e-36
16.80985277425364,3.289225272871509e-22,3.047924953398056e-22,3.5259185435911006e-22,4.6111798916373806e-35,4.272899874704917e-35,4.943001265937851e-35,2.8547747265342106e-36
17.103410003378404,3.3803329731827283e-22,3.1337291995346084e-22,3.6258392244413514e-22,4.738904191676477e-35,4.39318923818064e-35,5.083080523535538e-35,2.883564626601399e-36
17.40209374062485,3.472084478486678e-22,3.219774553659736e-22,3.7255272329485555e-22,4.867531044867253e-35,4.513816612043733e-35,5.222833596715745e-35,2.9127092903883784e-36
17.70599351226898,3.565458919114204e-22,3.307225548735932e-22,3.826755623172705e-22,4.998433098480215e-35,4.6364145603584715e-35,5.36474613804099e-35,2.9422145506137994e-36
18.01520040802025,3.6604805986971666e-22,3.396155956522166e-22,3.92967204453087e-22,5.131644423887566e-35,4.761086504089768e-35,5.509025137901573e-35,2.9720863630143988e-36
18.329807108324356,3.7570217925887177e-22,3.4864536299666783e-22,4.0341330840572213e-22,5.266985963325134e-35,4.887675223774958e-35,5.655469545007484e-35,3.0023308093168862e-36
18.64990791214297,3.8549403738203104e-22,3.577994051652442e-22,4.1399797319103615e-22,5.404258468348362e-35,5.016006157879965e-35,5.80385644273782e-35,3.032954100285728e-36
18.975598765218503,3.9540793033376794e-22,3.6706399237702405e-22,4.247036881262464e-22,5.543241785191801e-35,5.145886827980693e-35,5.953940348033084e-35,3.0639625788488005e-36
19.306977288832496,4.05426618067165e-22,3.764240807923756e-22,4.355112897935842e-22,5.683694224852474e-35,5.277106333804134e-35,6.105452608066729e-35,3.095362723302914e-36
19.644142809066278,4.1553128652050868e-22,3.858632822704546e-22,4.463999270661566e-22,5.825352032142285e-35,5.409434929257353e-35,6.258100909941129e-35,3.12716115060134e-36
19.987196386572506,4.257015178586146e-22,3.953638407246046e-22,4.573470353178551e-22,5.967928968499803e-35,5.542623690952768e-35,6.411568919135102e-35,3.1593646197254224e-36
20.336240846866723,4.359152699133934e-22,4.0490661591687836e-22,4.683283209627135e-22,6.111116023766618e-35,5.676404291022807e-35,6.565516062760481e-35,3.1919800351425084e-36
20.69138081114789,4.461488659270302e-22,4.144710755448201e-22,4.793177574805382e-22,6.254581272396508e-35,5.810488886184147e-35,6.719577473845225e-35,3.225014450352423e-36
21.05272272765707,4.563769957071992e-22,4.240352964765091e-22,4.902875940827808e-22,6.397969889650438e-35,5.944570135051848e-35,6.873364112820697e-35,3.2584750715248064e-36
21.42037490358384,4.6657272929582655e-22,4.335759759819384e-22,5.012083781541537e-22,6.540904343219581e-35,6.07832135559256e-35,7.026463082131685e-35,3.2923692612296785e-36
21.794447537529855,4.767292753480995e-22,4.430901165825221e-22,5.120741827932947e-22,6.683289424931677e-35,6.211700526017464e-35,7.17879129227804e-35,3.326704542263672e-36
22.17505275253932,4.868967225916503e-22,4.526284112443534e-22,5.22943610989917e-22,6.825827330940818e-35,6.345418313327151e-35,7.331170301241769e-35,3.361488601574411e-36
22.56230462970634,4.970710490219535e-22,4.621838913390866e-22,5.338107793714978e-22,6.968461676582372e-35,6.479377024003447e-35,7.483517629755501e-35,3.396729294285617e-36
22.956319242369098,5.072430786161727e-22,4.717439755423838e-22,5.446636575636737e-22,7.111063822774249e-35,6.613400279887406e-35,7.635664623453086e-35,3.4324346478255526e-36
23.357214690901213,5.174034097866282e-22,4.812955016937771e-22,5.554898418729708e-22,7.253501968230549e-35,6.747303560051925e-35,7.787437394390752e-35,3.468612866161508e-36
23.76511113811074,5.275424269295493e-22,4.90824737423602e-22,5.662765704407781e-22,7.395641311364044e-35,6.880894349781206e-35,7.938657033491362e-35,3.505272334143102e-36
24.180130845257207,5.376503127874052e-22,5.003173936945278e-22,5.770107400670734e-22,7.537344223594256e-35,7.013972330410075e-35,8.089139846396986e-35,3.542421621957219e-36
24.602398208697764,5.477170616131436e-22,5.097586413730041e-22,5.876789247148845e-22,7.678470433897525e-35,7.146329611639863e-35,8.23869761288379e-35,3.580069489697522e-36
25.032039797173255,5.577324931218031e-22,5.1913313093535915e-22,5.98267395699673e-22,7.81887722439529e-35,7.277751007799082e-35,8.387137869897922e-35,3.618224892051522e-36
25.4691843897454,5.676862672118422e-22,5.284250154011791e-22,6.087621435605593e-22,7.958419636733073e-35,7.40801435934752e-35,8.534264218169216e-35,3.65689698310825e-36
25.913963014396586,5.7756863142521495e-22,5.376182765677697e-22,6.1914924422267495e-22,8.096960950757329e-35,7.536895106372017e-35,8.679881455457882e-35,3.696095121289738e-36
26.366508987303583,5.874139242915504e-22,5.46718765407672e-22,6.294381530693668e-22,8.234982559878963e-35,7.664475273923122e-35,8.824122137213731e-35,3.735828874409476e-36
26.826957952797247,5.972292901291714e-22,5.55734114013156e-22,6.396346872060111e-22,8.372584620621946e-35,7.790861856649992e-35,8.967067813701987e-35,3.7761080248612075e-36
27.29544792402006,6.0699085416995035e-22,5.646624767522822e-22,6.497324910786219e-22,8.509432431524465e-35,7.916028980554406e-35,9.108629386121839e-35,3.816942574941458e-36
27.772119324293552,6.166735857688794e-22,5.735024421996972e-22,6.597253987364021e-22,8.64517508683407e-35,8.039956858800043e-35,9.248720413728221e-35,3.8583427523092765e-36
28.257115029208283,6.262513282795262e-22,5.822530355298953e-22,6.6960744343784e-22,8.779445895333054e-35,8.162631825263739e-35,9.387257248500111e-35,3.900319015586798e-36
28.7505804094488,6.356968387490763e-22,5.909137199023206e-22,6.793728666658837e-22,8.911862936825064e-35,8.284046353953291e-35,9.524159161524669e-35,3.9428820601042894e-36
29.25266337436645,6.44981837955765e-22,5.994843969055025e-22,6.890161265385193e-22,9.042029763612135e-35,8.404199065233808e-35,9.659348460905528e-35,3.986042823793456e-36
29.76351441631318,6.54077071263177e-22,6.079654061313463e-22,6.985319056034812e-22,9.169536253613883e-35,8.523094719859681e-35,9.792750601037175e-35,4.029812493232908e-36
30.283286655749457,6.629544107714021e-22,6.163593089181988e-22,7.079171183436519e-22,9.293988080520312e-35,8.640769225349854e-35,9.924322325914604e-35,4.074202509849726e-36
30.812135887140023,6.716416673866538e-22,6.247034001106331e-22,7.172108235678327e-22,9.415775126692346e-35,8.757745419829083e-35,1.0054611202757433e-34,4.119224576281234e-36
31.35022062565114,6.801597073995241e-22,6.329887953845263e-22,7.264092593319502e-22,9.535189917608202e-35,8.873898753552834e-35,1.0183564492700351e-34,4.1648906629011756e-36
31.897702154663214,6.885116282724748e-22,6.411830830141043e-22,7.354841110338317e-22,9.652275876735215e-35,8.988774845061203e-35,1.0310785252045836e-34,4.2112130145145556e-36
32.454744574113306,6.967012233446893e-22,6.4925246234719e-22,7.444060207197637e-22,9.76708618306817e-35,9.101899841471786e-35,1.0435861910303596e-34,4.258204157225608e-36
33.02151484968176,7.047329666457329e-22,6.571617990038388e-22,7.53144639080349e-22,9.879683558231328e-35,9.212781192311858e-35,1.0558368999122862e-34,4.3058769054833706e-36
33.59818286283781,7.126119969709093e-22,6.648746978195133e-22,7.616686886654351e-22,9.99014004323011e-35,9.320908672112058e-35,1.0677868038505332e-34,4.354244369309547e-36
34.18492146175929,7.203441014275126e-22,6.723535944148906e-22,7.699460387352368e-22,1.009853676778526e-34,9.425755664127695e-35,1.0793908586146484e-34,4.403319961713427e-36
34.7819065131413,7.279478565688823e-22,6.79581509371494e-22,7.779652076627366e-22,1.0205134157444159e-34,9.527084133117774e-35,1.0906329680594202e-34,4.4531174062987e-36
35.38931695490988,7.354760542862909e-22,6.866457370673286e-22,7.858136503503502e-22,1.0310672304135097e-34,9.626117862943589e-35,1.10163573561088e-34,4.503650745067283e-36
36.007334849856186,7.428921887750056e-22,6.935429275438735e-22,7.934824180161122e-22,1.0414639431318774e-34,9.722809890384055e-35,1.1123866159308313e-34,4.554934346425226e-36
36.63614544020716,7.501456632910031e-22,7.002517351265792e-22,8.009441092438662e-22,1.0516326220936172e-34,9.81686096945542e-35,1.1228471948491577e-34,4.606982913396044e-36
37.2759372031494,7.5718419167452645e-22,7.06750377837804e-22,8.08170693404627e-22,1.0614999670932157e-34,9.90796573762101e-35,1.1329781760994126e-34,4.659811492046863e-36
37.926901907322495,7.639539241653579e-22,7.130166918093226e-22,8.151335801498016e-22,1.0709904859065513e-34,9.995813478602665e-35,1.1427394787416813e-34,4.71343548013298e-36
38.58923467029903,7.7039960980293875e-22,7.190281916373247e-22,8.218036979207744e-22,1.0800267219603626e-34,1.0080088968500214e-34,1.1520903472255268e-34,4.76787063596656e-36
39.263134017068374,7.765212444213426e-22,7.247960136426088e-22,8.282024004092137e-22,1.0886086694144184e-34,1.0160948327902166e-34,1.1610607173885602e-34,4.823133087515288e-36
39.9488019395417,7.824332851886126e-22,7.30389142213101e-22,8.344298112299048e-22,1.0968967862939218e-34,1.023935865208492e-34,1.1697909529823864e-34,4.87923934173706e-36
40.64644395709628,7.881227334688608e-22,7.3578872830371305e-22,8.404459551125926e-22,1.1048728497520163e-34,1.0315055695426857e-34,1.1782250124935577e-34,4.9362062941568666e-36
41.35626917817708,7.935680889034121e-22,7.409702599193351e-22,8.462016846234449e-22,1.1125067183379465e-34,1.0387695823152074e-34,1.1862939959107306e-34,4.99405123869218e-36
42.07849036297403,7.987476253846489e-22,7.459088561291398e-22,8.516468713541266e-22,1.1197679341224862e-34,1.0456930228358035e-34,1.1939276279899374e-34,5.0527918777334246e-36
42.81332398719393,8.036394526858238e-22,7.505793372490188e-22,8.567305658652256e-22,1.1266258090970537e-34,1.052240591590636e-34,1.201054482480005e-34,5.1124463324861326e-36
43.56099030694608,8.08291886187301e-22,7.550228415694177e-22,8.614881498381952e-22,1.133148076813446e-34,1.0584699605364544e-34,1.2077241611213165e-34,5.1730331535817084e-36
44.32171342476086,8.129298568711563e-22,7.59450389701232e-22,8.661911486978594e-22,1.1396500690399397e-34,1.0646769604288198e-34,1.2143173166436638e-34,5.2345713319637826e-36
45.095721356761466,8.175310544864565e-22,7.638423702144693e-22,8.708270598314325e-22,1.1461005089341339e-34,1.0708340979147004e-34,1.220816421577236e-34,5.297080310057417e-36
45.883246101008446,8.220478219153395e-22,7.681553421759284e-22,8.753533653179011e-22,1.1524325857654313e-34,1.076880472951979e-34,1.2271618698549064e-34,5.360579993228541e-36
46.6845237070379,8.26431492765058e-22,7.723449262803352e-22,8.79726727604261e-22,1.1585780738961766e-34,1.082753869990455e-34,1.2332929063637262e-34,5.425090761541236e-36
47.4997943466141,8.306324548534778e-22,7.763658624560431e-22,8.83903053208224e-22,1.1644674217822643e-34,1.088390838729539e-34,1.239147716250041e-34,5.490633481820697e-36
48.32930238571752,8.3460024293969365e-22,7.80172093500624e-22,8.878375781039818e-22,1.1700298819726131e-34,1.0937268113673678e-34,1.2446635446221812e-34,5.557229520029811e-36
49.17329645779018,8.382836614958116e-22,7.8371687547133275e-22,8.914849752848833e-22,1.1751936832234857e-34,1.0986962573577e-34,1.2497768473430693e-34,5.624900753967661e-36
50.03202953826004,8.416309381385226e-22,7.869529153993324e-22,8.947994848649042e-22,1.1798862455949104e-34,1.1032328764721156e-34,1.254423473420063e-34,5.693669586298331e-36
50.905759020366816,8.4458990811140415e-22,7.898325366973194e-22,8.977350669184796e-22,1.1840344390772616e-34,1.1072698306857188e-34,1.2585388792718129e-34,5.7635589579186756e-36
51.7947467923121,8.471111368552473e-22,7.92310214308368e-22,9.002483757724449e-22,1.187568961136822e-34,1.1107432982138497e-34,1.2620622984016802e-34,5.8345923616739806e-36
52.699259315756564,8.494731807978057e-22,7.946079807116697e-22,9.026104125437115e-22,1.1908803212984142e-34,1.11396454740039e-34,1.2653736485098058e-34,5.906793856430568e-36
53.61956770568817,8.518330047527416e-22,7.968609093008304e-22,9.049703249209429e-22,1.194188569249247e-34,1.117122938251061e-34,1.2686820204202573e-34,5.980188081514764e-36
54.55594781168517,8.541144155919262e-22,7.990185680506345e-22,9.072518242216888e-22,1.197386889495956e-34,1.1201477698800074e-34,1.2718804646816321e-34,6.054800271527804e-36
55.50868030059805,8.562404212066686e-22,8.010300101056992e-22,9.093778685262541e-22,1.2003673464506873e-34,1.1229676196586184e-34,1.2748609758758025e-34,6.130656271546521e-36
56.47805074067555,8.58133335495243e-22,8.028438501785611e-22,9.112707616235087e-22,1.2030210316135913e-34,1.1255104503183514e-34,1.2775146313304985e-34,6.207782552719976e-36
57.46434968715974,8.597149532606939e-22,8.044083736106087e-22,9.128523178307484e-22,1.2052383087628503e-34,1.1277037628437522e-34,1.279731822181021e-34,6.286206228272354e-36
58.467872769375894,8.609067957361604e-22,8.0567167838641e-22,9.140440933256456e-22,1.2069091581577514e-34,1.1294747955629854e-34,1.2814025776755567e-34,6.365955069922836e-36
59.48892077934334,8.616304269255455e-22,8.065818501691162e-22,9.147676841579437e-22,1.2079236200181095e-34,1.1307507695307661e-34,1.282416982959131e-34,6.447057524733332e-36
60.527799761933494,8.61819775863225e-22,8.070953865003147e-22,9.149556978512473e-22,1.2081890691562794e-34,1.131470698452503e-34,1.2826805602121285e-34,6.529542732395338e-36
61.584821106602604,8.61819775863225e-22,8.074498022442276e-22,9.149092871908863e-22,1.2081890691562794e-34,1.1319675554981697e-34,1.2826154968959793e-34,6.61344054296739e-36
62.66030164072653,8.61819775863225e-22,8.077706097488056e-22,9.148002233250136e-22,1.2081890691562794e-34,1.1324172970000355e-34,1.282462599765654e-34,6.698781535075006e-36
63.75456372456507,8.61819775863225e-22,8.080521751017731e-22,9.146334675187327e-22,1.2081890691562794e-34,1.1328120247508204e-34,1.2822288240412976e-34,6.785597034585132e-36
64.86793534788511,8.61819775863225e-22,8.08288861809461e-22,9.144139890001387e-22,1.2081890691562794e-34,1.1331438369243769e-34,1.281921136106411e-34,6.873919133767668e-36
66.00075022827095,8.61819775863225e-22,8.084750337197937e-22,9.141467619703422e-22,1.2081890691562794e-34,1.1334048321734386e-34,1.2815465093161869e-34,6.963780710956753e-36
67.15334791115141,8.61819775863225e-22,8.086050583362222e-22,9.138367628810666e-22,1.2081890691562794e-34,1.1335871142754395e-34,1.2811119201809632e-34,7.055215450724973e-36
68.32607387157402,8.61819775863225e-22,8.08673310521411e-22,9.134889679809488e-22,1.2081890691562794e-34,1.1336827973247273e-34,1.2806243449263691e-34,7.148257864583924e-36
69.51927961775606,8.617343508377786e-22,8.086125691809843e-22,9.130541498679561e-22,1.2080693114240165e-34,1.1335976437629215e-34,1.2800147714332769e-34,7.242943312224937e-36
70.73332279644438,8.610692342025253e-22,8.080668131429149e-22,9.122191513026576e-22,1.207136881383615e-34,1.1328325458873696e-34,1.2788441831413752e-34,7.339308023314186e-36
71.96856730011518,8.598628350179924e-22,8.0707386446129905e-22,9.110013978988054e-22,1.2054456248719715e-34,1.1314405266079794e-34,1.2771370090979524e-34,7.43738911985665e-36
73.22538337604533,8.582570335402099e-22,8.057469145499809e-22,9.094832792756653e-22,1.2031944444662439e-34,1.1295802694833775e-34,1.2750087516855215e-34,7.537224639143889e-36
74.50414773728913,8.563933749244786e-22,8.041989429407392e-22,9.077470030792953e-22,1.2005817729643511e-34,1.1274101610337577e-34,1.2725746581775265e-34,7.638853557301e-36
75.8052436755926,8.54412531126481e-22,8.025423307574793e-22,9.058743626409515e-22,1.19780481902169e-34,1.1250877488685913e-34,1.2699493950176033e-34,7.742315813448398e-36
77.12906117627992,8.524539942895484e-22,8.008886314174358e-22,9.039465783303907e-22,1.1950591373093484e-34,1.1227694202315974e-34,1.2672468254120526e-34,7.847652334494602e-36
78.47599703514611,8.50541010255229e-22,7.992478334428708e-22,9.01939306757547e-22,1.192377316278472e-34,1.12046917807763e-34,1.2644328222514629e-34,7.95490506057659e-36
79.84645497739086,8.4840617360085e-22,7.973826629439274e-22,8.996011036345596e-22,1.189384479049051e-34,1.117854387059776e-34,1.261154884643416e-34,8.064116971164705e-36
81.24084577862966,8.460588139648769e-22,7.953058007308246e-22,8.969739978717683e-22,1.186093704883744e-34,1.114942824463639e-34,1.257471933108749e-34,8.175332111849535e-36
82.65958738801808,8.435315432047759e-22,7.930505642143789e-22,8.941223670218542e-22,1.1825507124940719e-34,1.1117811981191953e-34,1.2534742188317887e-34,8.288595621828733e-36
84.10310505352605,8.408567328936114e-22,7.906500464398083e-22,8.911100041511015e-22,1.178800883735758e-34,1.1084159013172665e-34,1.2492511736027208e-34,8.403953762112049e-36
85.57183144940007,8.380664529899977e-22,7.881370500420371e-22,8.879999825310358e-22,1.1748891776298547e-34,1.1048929202211605e-34,1.2448912201281796e-34,8.521453944463551e-36
87.06620680585127,8.351753426613367e-22,7.855242352759312e-22,8.848275566766947e-22,1.17083611689182e-34,1.1012300032998388e-34,1.2404437818733723e-34,8.641144761100258e-36
88.58667904100822,8.321350363418593e-22,7.827531001195217e-22,8.815194773632774e-22,1.1665738976147094e-34,1.0973451363022404e-34,1.2358061704164183e-34,8.763076015167144e-36
90.13370389517434,8.289497713956641e-22,7.798284900802003e-22,8.780744375598138e-22,1.1621084601785528e-34,1.093245112167248e-34,1.2309765534246475e-34,8.887298752008857e-36
91.70774506742931,8.256310683496433e-22,7.76763813614711e-22,8.745021415891667e-22,1.1574559552624737e-34,1.0889487282714436e-34,1.2259685354324822e-34,9.013865291259023e-36
93.30927435461663,8.221903580152134e-22,7.7357237544586135e-22,8.708122203679587e-22,1.1526324077730608e-34,1.0844746365663302e-34,1.2207956180658022e-34,9.142829259768702e-36
94.93877179275825,8.186389650203908e-22,7.702673550997082e-22,8.670142189888865e-22,1.147653693757912e-34,1.0798413134895168e-34,1.2154711826335341e-34,9.274245625395969e-36
96.59672580093833,8.149880928391085e-22,7.6686178761581305e-22,8.63117585294285e-22,1.1425355194181623e-34,1.0750670329223355e-34,1.21000847410888e-34,9.408170731679163e-36
98.28363332770026,8.112488103057161e-22,7.633685464113618e-22,8.591316594344219e-22,1.1372934022031021e-34,1.070169842166975e-34,1.204420586491042e-34,9.54466233341717e-36
100.0,8.074320395974714e-22,7.598003282719597e-22,8.55065664400796e-22,1.1319426539627776e-34,1.0651675409050056e-34,1.198720449533811e-34,9.683779633180424e-36
101.74634027476063,8.035485456633878e-22,7.561696404347315e-22,8.50928697522043e-22,1.126498366128242e-34,1.06007766308912e-34,1.1929208168236373e-34,9.825583318777089e-36
103.52317759307378,7.996089270737354e-22,7.5248878972319745e-22,8.467297229074913e-22,1.1209753968834304e-34,1.0549174617112655e-34,1.1870342551862177e-34,9.97013560169957e-36
105.3310445370937,7.956236082609951e-22,7.487698736880661e-22,8.424775648212005e-22,1.1153883602877189e-34,1.0497038963828823e-34,1.1810731353975295e-34,1.0117500256577017e-35
107.17048298967103,7.916028331201653e-22,7.450247737038537e-22,8.381809019673642e-22,1.109751617304164e-34,1.0444536236570206e-34,1.1750496241725114e-34,1.026774266166026e-35
109.04204429677526,7.875261555807323e-22,7.412334096628156e-22,8.338189095033918e-22,1.104036504493386e-34,1.039138493139174e-34,1.1689345270694832e-34,1.0420929840366386e-35
110.94628943275218,7.83318549590834e-22,7.373179387653717e-22,8.293191749842472e-22,1.0981378424915541e-34,1.0336493766540564e-34,1.1626263287519286e-34,1.057713050391058e-35
112.88378916846884,7.789877398759332e-22,7.332856433406619e-22,8.246898525613004e-22,1.092066460626479e-34,1.027996483332058e-34,1.1561364605617932e-34,1.0736415095054053e-35
114.8551242423938,7.745465983158393e-22,7.291491427400825e-22,8.199440675320007e-22,1.085840404045094e-34,1.0221975042993796e-34,1.1494833229133535e-34,1.0898855832997136e-35
116.86088553466509,7.700078027614953e-22,7.249208648804516e-22,8.150947487908429e-22,1.07947744588438e-34,1.0162698623092146e-34,1.1426850408826898e-34,1.10645267594477e-35
118.90167424419899,7.653838212234572e-22,7.206130306738799e-22,8.101546127731465e-22,1.0729950651051244e-34,1.0102306899139139e-34,1.1357594416983968e-34,1.1233503785895916e-35
120.97810206889012,7.606868980297578e-22,7.162376404748013e-22,8.051361493270153e-22,1.0664104270865665e-34,1.004096810465017e-34,1.128724034935419e-34,1.1405864742126733e-35
123.09079138896018,7.559290419101259e-22,7.118064624989227e-22,8.000516094723728e-22,1.0597403669216093e-34,9.978847218777248e-35,1.1215959953543878e-34,1.1581689426002938e-35
125.24037545350731,7.511220159581175e-22,7.0733102316338075e-22,7.949129950007301e-22,1.0530013753446873e-34,9.916105830887213e-35,1.1143921483214876e-34,1.1761059654551893e-35
127.42749857031335,7.462773294181162e-22,7.028225992928079e-22,7.897320498648993e-22,1.0462095872179234e-34,9.852902031298216e-35,1.1071289577376567e-34,1.1944059316390325e-35
129.65281629896677,7.41404339382817e-22,6.982907502425861e-22,7.845179211865553e-22,1.039378120292186e-34,9.789369833048764e-35,1.0998192469944335e-34,1.2130774425522347e-35
131.91699564735717,7.364372565977661e-22,6.936854688061722e-22,7.791886645154074e-22,1.032414744312003e-34,9.724808182832618e-35,1.0923481377937195e-34,1.232129317654672e-35
134.2207152716012,7.313551481611092e-22,6.889873000879768e-22,7.737218571547216e-22,1.0252901133469202e-34,9.658944341582398e-35,1.0846841956548332e-34,1.2515706001310335e-35
136.56466567946097,7.261798836315071e-22,6.842092544323196e-22,7.681484621292079e-22,1.018034886430835e-34,9.591960701907706e-35,1.0768708277831446e-34,1.2714105627046084e-35
138.94954943731375,7.209328278677592e-22,6.793640705537873e-22,7.624986917120213e-22,1.0106790150566095e-34,9.524035848428549e-35,1.068950388901999e-34,1.2916587136033952e-35
141.376081380736,7.156348177451585e-22,6.744642026468765e-22,7.568019726176261e-22,1.0032517105346239e-34,9.455344377064833e-35,1.060964132456435e-34,1.3123248026825355e-35
143.8449888287663,7.103061449391827e-22,6.695218097585316e-22,7.5108692269822065e-22,9.95781419857154e-35,9.386056746049486e-35,1.0529521779437969e-34,1.3334188277071978e-35
146.357011801908,7.049665445373877e-22,6.645487473487625e-22,7.453813386523087e-22,9.882958097333327e-35,9.316339157616372e-35,1.044953493682324e-34,1.354951040800099e-35
148.91290324394086,6.996351892291296e-22,6.595565609599989e-22,7.397121942348864e-22,9.80821758443695e-35,9.246353469250686e-35,1.037005894302004e-34,1.3769319550580192e-35
151.5134292476053,6.943280431039211e-22,6.545529827227455e-22,7.3410373504200305e-22,9.733816461180415e-35,9.176208078042151e-35,1.0291433698143713e-34,1.399372351341726e-35
154.15936928422718,6.890091046346529e-22,6.494854602175993e-22,7.28534507491827e-22,9.659250020515394e-35,9.105166249229525e-35,1.0213358443453405e-34,1.4222832852438717e-35
156.85151643735477,6.836638568257845e-22,6.4434901495857045e-22,7.229801686635619e-22,9.584314748020193e-35,9.033158189190959e-35,1.013549191443371e-34,1.4456760942395595e-35
159.5906776404731,6.782955179996778e-22,6.39164314398814e-22,7.174271002611157e-22,9.50905576150259e-35,8.960473635893584e-35,1.0057643195571432e-34,1.469562405024337e-35
162.3776739188721,6.729072414506436e-22,6.339514377526128e-22,7.1186211034177775e-22,9.433517267139154e-35,8.887394080756991e-35,9.979627348420853e-35,1.4939541410445934e-35
165.213340635737,6.675021144044774e-22,6.287298641557347e-22,7.062724341651708e-22,9.357742544888926e-35,8.814192602672734e-35,9.901265423505226e-35,1.5188635302253702e-35
168.09852774253636,6.620831571068274e-22,6.235184669222069e-22,7.006457373812183e-22,9.281773935713213e-35,8.741133787489792e-35,9.822384505009023e-35,1.5443031129007988e-35
171.03410003378394,6.566533220369571e-22,6.183355135924001e-22,6.949701214128518e-22,9.205652830553287e-35,8.668473728688663e-35,9.742817786238375e-35,1.5702857499524955e-35
174.0209374062485,6.512146482780192e-22,6.131955475565528e-22,6.892372176906451e-22,9.129407815408745e-35,8.596416310719517e-35,9.662447947837328e-35,1.5968246311613513e-35
177.0599351226898,6.457664562503062e-22,6.080918430053866e-22,6.834591657685281e-22,9.05302936322071e-35,8.524867244155735e-35,9.58144517476535e-35,1.623933283778347e-35
180.15200408020237,6.403122617203659e-22,6.0301821516807275e-22,6.776469333135653e-22,8.976566761680552e-35,8.453739824413368e-35,9.499963223246569e-35,1.6516255813201524e-35
183.29807108324357,6.348560430826044e-22,5.979698721819948e-22,6.718099701951108e-22,8.900075784080655e-35,8.382966874152139e-35,9.418134571429877e-35,1.6799157525954021e-35
186.49907912142962,6.294016671010283e-22,5.929421801834474e-22,6.659574530105812e-22,8.823610638761749e-35,8.312483431025702e-35,9.336087866452429e-35,1.708818390967707e-35
189.75598765218504,6.239528887274759e-22,5.879306614925839e-22,6.600982822233273e-22,8.747223966564684e-35,8.242226722236339e-35,9.253947884315337e-35,1.7383484638616604e-35
193.06977288832496,6.185133511433523e-22,5.829309931455428e-22,6.542410804989172e-22,8.670966841415519e-35,8.172136143956776e-35,9.171835506559935e-35,1.7685213225181664e-35
196.44142809066267,6.1308658601487925e-22,5.779390057527146e-22,6.483941921826252e-22,8.594888773903869e-35,8.102153245324171e-35,9.089867712942692e-35,1.7993527120057075e-35
199.87196386572506,6.076760139518955e-22,5.729506826624435e-22,6.425656838605166e-22,8.519037717714869e-35,8.032221716716015e-35,9.00815758930107e-35,1.830858781494223e-35
203.36240846866724,6.022849451603222e-22,5.679621594096899e-22,6.367633459464534e-22,8.443460078776098e-35,7.962287382020899e-35,8.926814349801831e-35,1.8630560947985303e-35
206.913808111479,5.9691658027838695e-22,5.629697234292964e-22,6.309946952375841e-22,8.368200726980648e-35,7.892298194618785e-35,8.845943372766575e-35,1.8959616411983825e-35
210.5272272765707,5.915740113868874e-22,5.5796981401368065e-22,6.2526697838171765e-22,8.29330301035006e-35,7.822204236787894e-35,8.765646249280998e-35,1.929592846542396e-35
214.2037490358383,5.862602231838092e-22,5.529590224948518e-22,6.195871762006888e-22,8.218808771501337e-35,7.751957722256406e-35,8.686020843804366e-35,1.963967584643357e-35
217.94447537529857,5.809736942948173e-22,5.479263110907697e-22,6.139517191354567e-22,8.144696682218385e-35,7.681403911855156e-35,8.607017114525897e-35,1.9991041889725237e-35
221.75052752539318,5.757021244946591e-22,5.428519498135589e-22,6.083324662221818e-22,8.070794305083142e-35,7.610266209985467e-35,8.528240551991773e-35,2.035021464660807e-35
225.6230462970633,5.704452507909587e-22,5.377485423748761e-22,6.027301046582654e-22,7.997097953193512e-35,7.538721308655123e-35,8.449700790053666e-35,2.0717387008149026e-35
229.56319242369096,5.65203830690686e-22,5.326304424953428e-22,5.971476715392245e-22,7.923618246074207e-35,7.466970433327291e-35,8.371440405891959e-35,2.109275683156632e-35
233.57214690901213,5.599786042349786e-22,5.2751151138023285e-22,5.915881013591912e-22,7.850365558395642e-35,7.39520790487005e-35,8.293500538313549e-35,2.1476527069939904e-35
237.65111138110728,5.547702940381286e-22,5.224051154510774e-22,5.8605422691232495e-22,7.777350020520494e-35,7.323621107755651e-35,8.215920900388785e-35,2.1868905905326608e-35
241.80130845257204,5.495796053348171e-22,5.1732412754615205e-22,5.805487803332962e-22,7.704581519165876e-35,7.252390506890206e-35,8.138739794038053e-35,2.2270106885368853e-35
246.0239820869775,5.444072260353694e-22,5.122809313810563e-22,5.750743942687393e-22,7.632069698177972e-35,7.181689710146752e-35,8.06199412645443e-35,2.2680349063489095e-35
250.32039797173255,5.392538267888004e-22,5.072874290624658e-22,5.696336031718268e-22,7.55982395941587e-35,7.111685573700885e-35,7.985719428252381e-35,2.309985714276449e-35
254.691843897454,5.341200610534659e-22,5.023550514521256e-22,5.642288447121447e-22,7.48785346374202e-35,7.042538347324057e-35,7.909949873232862e-35,2.3528861623577895e-35
259.13963014396575,5.29006302416034e-22,4.974945607461391e-22,5.588623111973854e-22,7.416163448484942e-35,6.97439890673363e-35,7.834716195457265e-35,2.3967598955145235e-35
263.6650898730358,5.238977885731133e-22,4.926989221158051e-22,5.535264066005675e-22,7.344546960241002e-35,6.907168630345628e-35,7.759911905877362e-35,2.441631169102052e-35
268.26957952797244,5.187915177540777e-22,4.879544143764167e-22,5.482170048778988e-22,7.272961917051071e-35,6.840655160246675e-35,7.685479161297294e-35,2.487524864868337e-35
272.9544792402007,5.136953862158339e-22,4.832534914095399e-22,5.429356918954538e-22,7.201519016900381e-35,6.77475270705874e-35,7.611440194045794e-35,2.5344665073316565e-35
277.7211932429355,5.086170033406118e-22,4.785888823515632e-22,5.376839948915713e-22,7.130324936064997e-35,6.709359340213684e-35,7.537816414546697e-35,2.582482280588317e-35
282.5711502920827,5.035636934511676e-22,4.739535858350432e-22,5.3246338322770695e-22,7.059482354559246e-35,6.644376907222423e-35,7.464628421845172e-35,2.631599045561714e-35
287.50580409448804,4.985424987100479e-22,4.693408652831743e-22,5.272752691810026e-22,6.989089996780623e-35,6.579710967707883e-35,7.3918960147188e-35,2.6818443577042626e-35
292.5266337436645,4.935601830336247e-22,4.647442451905015e-22,5.221210087758835e-22,6.919242686380823e-35,6.515270741264149e-35,7.319638203335759e-35,2.7332464851641377e-35
297.6351441631316,4.886232369528471e-22,4.601575083246704e-22,5.170019026519224e-22,6.85003141440885e-35,6.450969068227665e-35,7.247873221421463e-35,2.785834427429084e-35
302.8328665574946,4.837368582302771e-22,4.555740023094819e-22,5.119181848307922e-22,6.781529048534807e-35,6.386712688633497e-35,7.1766043497364e-35,2.8396379344597624e-35
308.1213588714002,4.788818448825184e-22,4.509768655296385e-22,5.0684904204329015e-22,6.713466395278856e-35,6.322265218728785e-35,7.105539806111627e-35,2.894687526325549e-35
313.5022062565112,4.740537193374067e-22,4.463740691093139e-22,5.017954655057637e-22,6.645780683352887e-35,6.257738406066385e-35,7.034693486454267e-35,2.951014513356018e-35
318.97702154663216,4.692587821199582e-22,4.41782641276995e-22,4.967699611470669e-22,6.578560240104072e-35,6.193370970157047e-35,6.964240711950537e-35,3.0086510168216173e-35
324.5474457411329,4.645030793680131e-22,4.372189397767922e-22,4.917845440829339e-22,6.511889826614184e-35,6.12939223096051e-35,6.894349923055173e-35,3.0676299901574696e-35
330.21514849681756,4.597924075861822e-22,4.3269865885143425e-22,4.868507468415836e-22,6.445850704345373e-35,6.066022206780422e-35,6.825182794806553e-35,3.1279852407446196e-35
335.9818286283781,4.551323191460697e-22,4.28236842039951e-22,4.819796303793731e-22,6.380520712248058e-35,6.003471793675636e-35,6.756894391255646e-35,3.1897514522632983e-35
341.84921461759274,4.505281284765843e-22,4.238479003758089e-22,4.771817976866337e-22,6.315974353543168e-35,5.941943020580708e-35,6.68963335620685e-35,3.252964207633362e-35
347.819065131413,4.459808593898378e-22,4.1953944995033523e-22,4.724642414042406e-22,6.25222598109933e-35,5.881542657826847e-35,6.623497719811085e-35,3.317660012557225e-35
353.8931695490988,4.414723303351873e-22,4.1528544791762834e-22,4.678140687335071e-22,6.189020706929958e-35,5.821905609571172e-35,6.558306737336333e-35,3.3838763196811963e-35
360.073348498562,4.370021842313448e-22,4.110808037925266e-22,4.632253670105083e-22,6.12635352509621e-35,5.762960512070342e-35,6.49397751887772e-35,3.451651553391515e-35
366.3614544020716,4.325732914531817e-22,4.0692512064629563e-22,4.58694499069366e-22,6.064264675514147e-35,5.704701800762351e-35,6.43045907484114e-35,3.5210251352616475e-35
372.7593720314938,4.281883966168146e-22,4.0281800082458776e-22,4.542179490743719e-22,6.00279263508212e-35,5.647123900912789e-35,6.367702116565656e-35,3.592037510168134e-35
379.26901907322497,4.238501216216647e-22,3.987590460936498e-22,4.497923189936403e-22,5.941974160327533e-35,5.590221229664529e-35,6.305659006887493e-35,3.6647301730924334e-35
385.8923467029903,4.195609688550842e-22,3.947478577827481e-22,4.454143253244728e-22,5.881844332332655e-35,5.533988198034399e-35,6.244283714232768e-35,3.739145696626853e-35
392.63134017068353,4.1532332454493426e-22,3.9078403692289723e-22,4.410807960573698e-22,5.822436603734559e-35,5.478419212858018e-35,6.183531770055827e-35,3.8153277592031237e-35
399.48801939541704,4.111394622461407e-22,3.868671843819235e-22,4.367886678660216e-22,5.763782847603304e-35,5.423508678683267e-35,6.123360229445607e-35,3.893321174062537e-35
406.4644395709628,4.0701154644792454e-22,3.829969009959268e-22,4.32534983511276e-22,5.705913408011867e-35,5.369250999613246e-35,6.06372763473174e-35,3.9731719189871884e-35
413.5626917817706,4.029416362890753e-22,3.791727876971699e-22,4.2831688944738485e-22,5.648857152120726e-35,5.315640581099174e-35,6.004593981926411e-35,4.0549271668123814e-35
420.78490362974026,3.9893168936934113e-22,3.7539444563846024e-22,4.241316336193537e-22,5.592641523609916e-35,5.262671831684087e-35,5.945920689845303e-35,4.1386353167406565e-35
428.1332398719391,3.9498356564573527e-22,3.716614763140799e-22,4.199765634406011e-22,5.53729259730152e-35,5.21033916469818e-35,5.887670571756311e-35,4.2243460264785516e-35
435.6099030694608,3.910966220200328e-22,3.6797535484723714e-22,4.1584545305106776e-22,5.482801357572232e-35,5.158663259960893e-35,5.829756347043692e-35,4.312110245217805e-35
443.21713424760856,3.872627158840275e-22,3.6434106993305297e-22,4.1172758058054874e-22,5.429053652826734e-35,5.107714054216353e-35,5.77202770532069e-35,4.4019802474830566e-35
450.9572135676145,3.83480494550732e-22,3.607556794660406e-22,4.0763050110239292e-22,5.376030519684538e-35,5.057450301953734e-35,5.714590561504696e-35,4.494009667869002e-35
458.8324610100845,3.7974937429570167e-22,3.57215656874152e-22,4.0356292767778116e-22,5.323723774886068e-35,5.007822563998869e-35,5.657567064397264e-35,4.5882535366902654e-35
466.84523707037897,3.76068776930337e-22,3.5371759710627056e-22,3.995332269951188e-22,5.272125312779012e-35,4.958783104785062e-35,5.601074506984227e-35,4.684768316568026e-35
474.99794346614124,3.7243812981967036e-22,3.502582130735284e-22,3.9554942648300394e-22,5.221227105567677e-35,4.910285842463755e-35,5.545225426152735e-35,4.7836119399781096e-35
483.2930238571752,3.688568658980464e-22,3.4683433239745745e-22,3.9161922308598085e-22,5.171021203532813e-35,4.862286303316711e-35,5.490127725718929e-35,4.884843847785682e-35
491.73296457790156,3.653244236827555e-22,3.434428944480832e-22,3.8774999358129453e-22,5.121499735222738e-35,4.814741580232914e-35,5.435884821059001e-35,4.988525028792654e-35
500.3202953826004,3.6184024728569484e-22,3.4008094765578337e-22,3.8394880632037902e-22,5.07265490761682e-35,4.767610295023391e-35,5.38259580371365e-35,5.094718060324313e-35
509.05759020366816,3.5840378642310766e-22,3.3674564708132163e-22,3.802224342852473e-22,5.024479006262008e-35,4.720852564355409e-35,5.330355624426208e-35,5.203487149882526e-35
517.9474679231207,3.550146279119074e-22,3.334340433950822e-22,3.7657729556511264e-22,4.976966238725795e-35,4.6744270414427493e-35,5.279254258681684e-35,5.314898177893667e-35
526.9925931575657,3.516854969277568e-22,3.301235563632242e-22,3.730087286214425e-22,4.930294999825395e-35,4.628017172958724e-35,5.22922635615907e-35,5.429018741579918e-35
536.1956770568817,3.484181805202882e-22,3.268126952424625e-22,3.695068951189065e-22,4.884490342290998e-35,4.581602060105319e-35,5.180133992787256e-35,5.545918199983546e-35
545.5594781168514,3.452031448749066e-22,3.2351858576967744e-22,3.660663588897969e-22,4.839418611141557e-35,4.535421789367894e-35,5.131900958683545e-35,5.665667720174558e-35
555.0868030059805,3.4203118977762975e-22,3.2025767852210526e-22,3.6268186746469273e-22,4.7949508281582085e-35,4.4897069821380066e-35,5.084453619239887e-35,5.788340324672722e-35
564.7805074067552,3.3889343672239227e-22,3.1704576158514613e-22,3.5934834484517324e-22,4.750962525160027e-35,4.44467897230399e-35,5.037720813803221e-35,5.914010940115937e-35
574.6434968715973,3.3578131937769335e-22,3.1389798125026535e-22,3.56060884990072e-22,4.707333610355528e-35,4.4005500964157713e-35,4.991633764358979e-35,6.042756447207836e-35
584.6787276937589,3.3268657627415596e-22,3.1082887017167754e-22,3.528147459767705e-22,4.663948265829226e-35,4.357524088414712e-35,4.946125993677989e-35,6.174655731978083e-35
594.8892077934331,3.296012455804013e-22,3.0785238244477655e-22,3.4960534480098566e-22,4.620694874304379e-35,4.3157965713997123e-35,4.901133252414461e-35,6.309789738390053e-35
605.2779976193349,3.2651675844152746e-22,3.049818478698795e-22,3.464283329442558e-22,4.577453308613829e-35,4.2755544164485574e-35,4.856594578490017e-35,6.448241522331241e-35
615.8482110660261,3.234039118553539e-22,3.0221945013925285e-22,3.4328387613878294e-22,4.5338141705398823e-35,4.2368282368425915e-35,4.812512295311947e-35,6.590096307022752e-35
626.6030164072656,3.2027275702048975e-22,2.9954758085155134e-22,3.401755340741894e-22,4.489918368293647e-35,4.1993711796013376e-35,4.7689363063311997e-35,6.735441539885321e-35
637.5456372456507,3.171512422548416e-22,2.969472116973753e-22,3.371062137535529e-22,4.4461577106168314e-35,4.16291648598863e-35,4.7259073649563294e-35,6.884366950899988e-35
648.6793534788508,3.140662550248793e-22,2.943999690652011e-22,3.3407870742673857e-22,4.402909134126534e-35,4.1272065755076457e-35,4.683464615865375e-35,7.0369646125029e-35
660.0075022827095,3.1104364135604364e-22,2.918880972073899e-22,3.3109569645302365e-22,4.360534975430631e-35,4.0919925295235067e-35,4.641645649156173e-35,7.193329001054529e-35
671.5334791115142,3.081082471632048e-22,2.893944323844101e-22,3.281597553782264e-22,4.319383550541356e-35,4.057033728789955e-35,4.600486557503814e-35,7.353557059924617e-35
683.2607387157399,3.052839800204329e-22,2.869023873599712e-22,3.252733562093192e-22,4.2797900208285293e-35,4.022097636085925e-35,4.560021996086638e-35,7.517748264235593e-35
695.1927961775606,3.0259347306703633e-22,2.8439858762900606e-22,3.224385791815268e-22,4.2420716813029973e-35,3.986996753615707e-35,4.52028112781701e-35,7.686004687307792e-35
707.3332279644438,3.0003499966971925e-22,2.8189399351624e-22,3.1965369802293675e-22,4.206204326213942e-35,3.9518847346708385e-35,4.4812397520103615e-35,7.858431068851427e-35
719.6856730011514,2.975751205432911e-22,2.7940101196433627e-22,3.1691513145893444e-22,4.1717191686992014e-35,3.916935512745623e-35,4.4428476626147526e-35,8.035134884951242e-35
732.2538337604534,2.9517944431695574e-22,2.7692985744535763e-22,3.1421947835103964e-22,4.138134074565143e-35,3.882292284989151e-35,4.4050571789149153e-35,8.216226419890898e-35
745.0414773728909,2.92814685473493e-22,2.7449038318947036e-22,3.1156344226776214e-22,4.1049824126297853e-35,3.848093184283914e-35,4.3678220880876445e-35,8.401818839865528e-35
758.0524367559261,2.904486116135996e-22,2.7209209089236646e-22,3.089438277778175e-22,4.0718123154191906e-35,3.8144714153345957e-35,4.3310975932362196e-35,8.592028268632272e-35
771.2906117627992,2.8805002707946993e-22,2.6974414380037412e-22,3.0635753707141587e-22,4.038186449585698e-35,3.781555438108835e-35,4.294840266024099e-35,8.786973865149422e-35
784.7599703514607,2.856058188927008e-22,2.6744984397581535e-22,3.038032188877502e-22,4.0039209836878095e-35,3.7493915443687245e-35,4.259031163064483e-35,8.986777903256911e-35
798.4645497739086,2.8315367592154727e-22,2.6519626865350825e-22,3.0128410440492487e-22,3.9695442796862256e-35,3.717798569280579e-35,4.223715582390388e-35,9.191565853451478e-35
812.4084577862966,2.806980935400135e-22,2.6298159387279537e-22,2.987998470687063e-22,3.9351193584338654e-35,3.6867509426568654e-35,4.188888665642229e-35,9.401466466811748e-35
826.5958738801812,2.782403183226524e-22,2.608050694443979e-22,2.9634978980295304e-22,3.9006636957161633e-35,3.656238147559915e-35,4.1545412012396504e-35,9.616611861129919e-35
841.0310505352605,2.757815657017061e-22,2.58665962303807e-22,2.9393328910474955e-22,3.866194330733082e-35,3.626249907124989e-35,4.12066416788597e-35,9.837137609307746e-35
855.7183144940002,2.7332301981103996e-22,2.565635560708859e-22,2.9154971472054123e-22,3.8317278639112143e-35,3.59677617838632e-35,4.087248730027899e-35,1.0063182830076789e-34
870.6620680585127,2.7086583337809937e-22,2.544971506218647e-22,2.8919844933091584e-22,3.7972804553891213e-35,3.5678071462768895e-35,4.0542862334364805e-35,1.0294890281103738e-34
885.8667904100823,2.684111276621404e-22,2.5246606167335138e-22,2.868788882437641e-22,3.762867824151384e-35,3.5393332177966574e-35,4.021768200905492e-35,1.0532406454543655e-34
901.3370389517429,2.659599924370582e-22,2.504696203779764e-22,2.8459043909558905e-22,3.728505247787875e-35,3.511345016343886e-35,3.989686328064088e-35,1.0775881675105676e-34
917.0774506742931,2.6351348601705587e-22,2.485071729313297e-22,2.823325215607189e-22,3.694207562853611e-35,3.4838333762047705e-35,3.9580324793002447e-35,1.1025470200697006e-34
933.0927435461664,2.610726353234251e-22,2.4657808018985473e-22,2.801045670682253e-22,3.6599891658049543e-35,3.456789337196681e-35,3.9267986837922195e-35,1.1281330325713116e-34
949.387717927582,2.5863843599072635e-22,2.446817172993292e-22,2.779060185262868e-22,3.6258640144881565e-35,3.4302041394598153e-35,3.8959771316443936e-35,1.1543624487043933e-34
965.9672580093833,2.562118525106058e-22,2.428174733336639e-22,2.7573633005382905e-22,3.591845630155535e-35,3.404069218393501e-35,3.865560170125123e-35,1.181251937286716e-34
982.836333277002,2.537938184115464e-22,2.4098475094367134e-22,2.7359496671920387e-22,3.5579470999854135e-35,3.3783761997322723e-35,3.835540300003266e-35,1.2088186034302193e-34
1000.0,2.513852364728158e-22,2.3918296601551545e-22,2.714814042857351e-22,3.524181080081463e-35,3.353116894757656e-35,3.805910171980982e-35,1.23708e-34


==> anc/TikZ/dt_fully_boosted_with_dd_he3_for_tikz.csv <==
T_keV,Pdt_per_ne2_Wm3_adopted,Pdt_per_ne2_Wm3_low,Pdt_per_ne2_Wm3_high,Pdd_fullboost_inDT_per_ne2_Wm3_adopted,Ptotal_dt_plus_fullboostdd_per_ne2_Wm3_adopted,Pdd_fullboost_inDT_per_ne2_Wm3_low,Ptotal_dt_plus_fullboostdd_per_ne2_Wm3_low,Pdd_fullboost_inDT_per_ne2_Wm3_high,Ptotal_dt_plus_fullboostdd_per_ne2_Wm3_high,Pbrem_per_ne2_Wm3
1.0,9.240561631482946e-40,8.413701763230177e-40,1.0092055684587752e-39,5.378905958194108e-41,9.778452227302356e-40,4.928287551878653e-41,8.906530518418042e-40,5.849127397904821e-41,1.0676968424378235e-39,6.445805900205062e-37
1.0174634027476068,1.0273553176221987e-39,9.359962084615775e-40,1.1210354413722742e-39,5.931268886954503e-41,1.0866680064917437e-39,5.435723472465775e-41,9.903534431862353e-40,6.449755110241127e-41,1.1855329924746854e-39,6.502421290183816e-37
1.0352317759307386,1.1413542278004395e-39,1.0406335023388055e-39,1.2444132506918382e-39,6.539212753330967e-41,1.2067463553337491e-39,5.994372279231486e-41,1.1005772251311204e-39,7.110476596357441e-41,1.3155180166554127e-39,6.559544046919901e-37
1.0533104453709372,1.2669445896589998e-39,1.1562541941721864e-39,1.3803152943869802e-39,7.191152866091211e-41,1.338856118319912e-39,6.593828042302511e-41,1.2221924745952115e-39,7.813497931498235e-41,1.4584502737019626e-39,6.617178980199646e-37
1.071704829896711,1.4052738389992982e-39,1.2839145746173104e-39,1.5299196853068356e-39,7.90808947409614e-41,1.4843547337402595e-39,7.253231235252738e-41,1.3564468869698378e-39,8.586027827839463e-41,1.61577996358523e-39,6.675330952116929e-37
1.0904204429677524,1.5577295551519353e-39,1.4247771473311763e-39,1.6946747995420267e-39,8.696502535107828e-41,1.6446945805030136e-39,7.978576786433029e-41,1.5045629151955067e-39,9.43493868005659e-41,1.7890241863425925e-39,6.734004877803967e-37
1.109462894327522,1.725887584802365e-39,1.580106902669643e-39,1.8762135284391657e-39,9.563518039454117e-41,1.821522765196906e-39,8.7764591355662e-41,1.667871494025305e-39,1.0367782364715204e-40,1.9798913520863177e-39,6.793205726175722e-37
1.128837891684689,1.911524685986854e-39,1.7512505622949165e-39,2.0763733666404357e-39,1.0503837183905145e-40,2.0165630578259053e-39,9.640966446006962e-41,1.847660226754986e-39,1.1384958444106047e-40,2.190222951081496e-39,6.852938520688216e-37
1.148551242423938,2.116339119833161e-39,1.939526626548833e-39,2.2969754585247044e-39,1.1518339667657612e-40,2.231522516509737e-39,1.0572315067045191e-40,2.0452497772192848e-39,1.249093606359618e-40,2.421884819160666e-39,6.913208340111104e-37
1.1686088553466514,2.3419300326200802e-39,2.1466738221386015e-39,2.539680393435462e-39,1.263082684705205e-40,2.4682383010906005e-39,1.1593634984920293e-40,2.2626101719878043e-39,1.370435250254408e-40,2.6767239184609027e-39,6.974020319314814e-37
1.1890167424419895,2.589951292467127e-39,2.3747099698879278e-39,2.806173572039725e-39,1.3850762474749742e-40,2.7284589172146242e-39,1.27136177186532e-40,2.50184614707446e-39,1.503564477135874e-40,2.956530019753312e-39,7.035379650072569e-37
1.2097810206889017,2.8620975433812e-39,2.6259122098304018e-39,3.098160641304503e-39,1.5183343078601743e-40,3.013930974167217e-39,1.3936517173305817e-40,2.76527738156346e-39,1.6489046345596255e-40,3.263051104760465e-39,7.097291581877672e-37
1.2309079138896024,3.160371584085675e-39,2.9025842770256947e-39,3.4176248055959757e-39,1.6614407564955683e-40,3.326515659735232e-39,1.5246775066818304e-40,3.055052027693878e-39,1.804153000939908e-40,3.5980401056899664e-39,7.1597614227763735e-37
1.252403754535073,3.4872824130531545e-39,3.2068997150782855e-39,3.767206055671233e-39,1.8180353121539423e-40,3.6690859442685486e-39,1.6680218382209376e-40,3.373701898900379e-39,1.974018377157259e-40,3.964607893386959e-39,7.222794540216687e-37
1.2742749857031337,3.84560534898469e-39,3.5411490062154905e-39,4.14990983955261e-39,1.989389259482451e-40,4.044544274932935e-39,1.8248428540387495e-40,3.723633291619366e-39,2.159876990102519e-40,4.365897538562862e-39,7.28639636191353e-37
1.2965281629896683,4.2384282134504145e-39,3.907743752278283e-39,4.5691032312529754e-39,2.175819912906932e-40,4.456010204741108e-39,1.9955552666532195e-40,4.107299278943605e-39,2.3621742811387176e-40,4.805320659366847e-39,7.35057237673055e-37
1.3191699564735715,4.6691604431876657e-39,4.3100405995863335e-39,5.0279408993601175e-39,2.3741995056705138e-40,4.906580393754717e-39,2.177854497431899e-40,4.5278260493295236e-39,2.577965722140613e-40,5.285737471574179e-39,7.415328135579051e-37
1.3422071527160124,5.140643399295796e-39,4.7509123312709634e-39,5.5295965469197306e-39,2.5906662859773268e-40,5.3997100278935286e-39,2.3768072431985314e-40,4.988593055590817e-39,2.8134703343430806e-40,5.8109435803540385e-39,7.480669252334376e-37
1.3656466567946106,5.6554586136579656e-39,5.2326384180619936e-39,6.077630594655911e-39,2.826869346602825e-40,5.938145548318248e-39,2.5939348464199046e-40,5.492031902703984e-39,3.070488972854032e-40,6.384679491941314e-39,7.546601404770188e-37
1.3894954943731377,6.21637613836488e-39,5.757673857887829e-39,6.676086773357774e-39,3.0810079467404136e-40,6.524476933038922e-39,2.8272455867367856e-40,6.040398416561507e-39,3.3466791884564083e-40,7.010754692203415e-39,7.61313033551105e-37
1.4137608138073603,6.828650761955175e-39,6.33134663000416e-39,7.330958425862567e-39,3.3531528881433676e-40,7.163966050769511e-39,3.076631158684476e-40,6.639009745872608e-39,3.6419206924543114e-40,7.695150495107998e-39,7.680261853003729e-37
1.4384498882876628,7.497183364717957e-39,6.958287876291469e-39,8.04728697610585e-39,3.649336348891716e-40,7.862116999607129e-39,3.3480145237449212e-40,7.293089328665961e-39,3.963208178386665e-40,8.443607793944516e-39,7.748001832507671e-37
1.46357011801908,8.226922781944482e-39,7.643004376440405e-39,8.830025446738481e-39,3.971681647572142e-40,8.624090946701697e-39,3.6433360624221358e-40,8.007337982682618e-39,4.3128394030584734e-40,9.261309387044329e-39,7.816356217105078e-37
1.4891290324394095,9.023254582218055e-39,8.390336574353384e-39,9.684382622273753e-39,4.322499655163785e-40,9.455504547734433e-39,3.964707312230567e-40,8.78680730557644e-39,4.693314829640355e-40,1.0153714105237789e-38,7.88533101873108e-37
1.515134292476053,9.892041873575804e-39,9.205478315659275e-39,1.06158122186947e-38,4.704305361511723e-40,1.0362472409726976e-38,4.3144260651059474e-40,9.636920922169869e-39,5.107355510270334e-40,1.1126547769721734e-38,7.954932319224429e-37
1.5415936928422724,1.0839670258318462e-38,1.0093997245559513e-38,1.1629997038287233e-38,5.119835905113343e-40,1.1351653848829797e-38,4.694992796528299e-40,1.0563496525212342e-38,5.55792254624598e-40,1.218578929291183e-38,8.025166271399239e-37
1.568515164373547,1.1873491182415824e-38,1.1062051512484755e-38,1.273352105706738e-38,5.559783764192741e-40,1.24294695588351e-38,5.098755205436457e-40,1.1571927033028401e-38,6.036397241374584e-40,1.333716078120484e-38,8.096039100138247e-37
1.5959067764047312,1.3001804733689283e-38,1.211656949328373e-38,1.3935240086594063e-38,6.0301758229176815e-40,1.3604822315981051e-38,5.531024889872632e-40,1.2669671982270993e-38,6.548967115005304e-40,1.4590136798094592e-38,8.167557103508102e-37
1.6237767391887217,1.4231159835782646e-38,1.3264027815562542e-38,1.5242391721247522e-38,6.5403659562252976e-40,1.4885196431405175e-38,5.999942162308972e-40,1.3864022031793438e-38,7.105060942552162e-40,1.5952897815502737e-38,8.239726653897206e-37
1.65213340635737,1.5567941365601174e-38,1.451110123884562e-38,1.6662219106461884e-38,7.093721327126135e-40,1.6277313498313787e-38,6.50861398526132e-40,1.516196263737175e-38,7.708374482704998e-40,1.7433056554732383e-38,8.312554199176674e-37
1.6809852774253642,1.7018414366924206e-38,1.5864704160438422e-38,1.8202119615228131e-38,7.6938939814257e-40,1.7787803765066777e-38,7.060410727832124e-40,1.6570745233221633e-38,8.362917312891205e-40,1.9038411346517252e-38,8.386046263884874e-37
1.7103410003378408,1.858860495350717e-38,1.733196078857277e-38,1.9869586454898727e-38,8.344844950570045e-40,1.9423089448564176e-38,7.658988497177917e-40,1.809785963829056e-38,9.073039476633473e-40,2.0776890402562073e-38,8.46020945043622e-37
1.7402093740624849,2.0286127244358394e-38,1.8921680843897487e-38,2.1673769405426334e-38,9.02710444570521e-40,2.1188837688928915e-38,8.284930242497054e-40,1.9750173868147192e-38,9.814571179292505e-40,2.2655226523355585e-38,8.535050440354716e-37
1.7705993512268987,2.212806330226378e-38,2.0649843204350662e-38,2.363173711015145e-38,9.744854511253585e-40,2.310254875338914e-38,8.942069030375777e-40,2.154405010738824e-38,1.059205150562825e-39,2.4690942260714273e-38,8.610575995532857e-37
1.801520040802025,2.412701878028715e-38,2.2528373631947358e-38,2.575667688985904e-38,1.0519673281356301e-39,2.517898610842278e-38,9.651330331527858e-40,2.3493506665100145e-38,1.1431121446710947e-39,2.6899789034530137e-38,8.686792959516522e-37
1.832980710832436,2.6295384519342275e-38,2.456906510682932e-38,2.806176089590565e-38,1.1356098320266011e-39,2.7430994351368874e-38,1.0416848366060618e-39,2.5610749943435383e-38,1.2336659943545512e-39,2.92954268902602e-38,8.763708258816442e-37
1.864990791214297,2.864643651844651e-38,2.6784454369184484e-38,3.056108989468648e-38,1.2259027976477176e-39,2.9872339316094225e-38,1.1243085269501923e-39,2.7908762896134675e-38,1.3313932431928677e-39,3.1892483137879346e-38,8.841328904246904e-37
1.8975598765218504,3.119439091923155e-38,2.918784494576489e-38,3.326974768542802e-38,1.3233750068882131e-39,3.2517765926119765e-38,1.2134857102186558e-39,3.0401330655983546e-38,1.4368621459384912e-39,3.470660983136651e-38,8.919661992292342e-37
1.93069772888325,3.395446170172099e-38,3.179332753229122e-38,3.6203857624901164e-38,1.4285972853776354e-39,3.5383058987098627e-38,1.309736192163679e-39,3.31030637244549e-38,1.5506859727482396e-39,3.7754543597649403e-38,8.998714706502472e-37
1.964414280906628,3.69429211662155e-38,3.461579715447444e-38,3.9380641230602893e-38,1.5421858454069413e-39,3.8485107011622446e-38,1.4136210081569799e-39,3.6029418162631416e-38,1.673526575166029e-39,4.1054167805768923e-38,9.07849431891666e-37
1.9987196386572503,4.017716327295882e-38,3.767096647822505e-38,4.2818478819345615e-38,1.6648058946471196e-39,4.184196916760594e-38,1.525745693414462e-39,3.9196712171639513e-38,1.8060982345918482e-39,4.462457705393746e-38,9.159008191518252e-37
2.0336240846866733,4.367576990748024e-38,4.09753745874256e-38,4.65369721221373e-38,1.7971755317987968e-39,4.5472945439279033e-38,1.646763812606151e-39,4.2622138400031753e-38,1.9491718156146832e-39,4.848614393775198e-38,9.24026377771957e-37
2.0691380811147897,4.745858013507333e-38,4.4546390496191743e-38,5.055700879869318e-38,1.9400699519873145e-39,4.939865008706065e-38,1.7773807694258323e-39,4.6323771265617576e-38,2.1035792483597767e-39,5.266058804705295e-38,9.32226862387826e-37
2.105272272765707,5.154676250274841e-38,4.840221061277319e-38,5.490082875582249e-38,2.0943259865311288e-39,5.364108848927954e-38,1.9183579183254483e-39,5.032056853109863e-38,2.27021836591374e-39,5.717104712173623e-38,9.405030370845908e-37
2.1420374903583843,5.596289044112938e-38,5.256184932517892e-38,5.959209215325119e-38,2.260847003669379e-39,5.822373744479876e-38,2.070517002381382e-39,5.46323663275603e-38,2.4500581249556886e-39,6.204215027820688e-38,9.488556755549494e-37
2.179444753752985,6.073177103471368e-38,5.704597554888817e-38,6.465667443774334e-38,2.4310277614706925e-39,6.316279879618438e-38,2.2270189588534656e-39,5.927299450774164e-38,2.6341206754664743e-39,6.729079511320981e-38,9.572855612606669e-37
2.217505275253932,6.58810937018888e-38,6.187913963426953e-38,7.012356441394115e-38,2.6089433492650984e-39,6.84900370511539e-38,2.3912548316979e-39,6.427039446596743e-38,2.8267013292791856e-39,7.295026574322033e-38,9.65793487597554e-37
2.2562304629706342,7.143733534898854e-38,6.708585415534163e-38,7.602104690870743e-38,2.7998797494425634e-39,7.42372150984311e-38,2.5676026005016135e-39,6.965345675584325e-38,3.033361561361927e-39,7.905440847006935e-38,9.7438025806399e-37
2.295631924236909,7.742805133071454e-38,7.269193784356228e-38,8.23787139607169e-38,3.0047898945551665e-39,8.04328412252697e-38,2.7569554807429306e-39,7.544889332430522e-38,3.255130730169646e-39,8.563384469088655e-38,9.8304668643307e-37
2.3357214690901222,8.388206087293522e-38,7.872475526656878e-38,8.922766429820172e-38,3.224696457845525e-39,8.710675733078074e-38,2.960272559824365e-39,8.168502782639315e-38,3.493113450589585e-39,9.272077774879131e-38,9.917935969284678e-37
2.3765111138110746,9.08294279126535e-38,8.521329241358947e-38,9.660051752114802e-38,3.4606969572429086e-39,9.42901248698964e-38,3.178583654926351e-39,8.839187606851583e-38,3.7484950959416494e-39,1.0034901261708967e-37,1.0006218244041042e-36
2.418013084525721,9.830142959358216e-38,9.218823489474644e-38,1.0453141982040994e-37,3.7139692328970944e-39,1.0201539882647925e-37,3.41299452911336e-39,9.56012294238598e-38,4.0225477022301505e-39,1.085539675226401e-37,1.009532214527714e-36
2.460239820869776,1.063305109999835e-37,9.968204878306687e-38,1.13056040079469e-37,3.9857773255867974e-39,1.103162883255703e-37,3.664692492111751e-39,1.0334674127517862e-37,4.316636304055926e-39,1.173726763835249e-37,1.0185256239684064e-36
2.503203979717325,1.149502246641858e-37,1.07729064124949e-37,1.222115551416289e-37,4.277477785342299e-39,1.1922770244952811e-37,3.934952414127989e-39,1.1166401653907698e-37,4.632225733746562e-39,1.2684378087537545e-37,1.0276029205883188e-36
2.5469184389745405,1.241951533488257e-37,1.1636556114160956e-37,1.3203662296761142e-37,4.5905264417658235e-39,1.2878567979059153e-37,4.2251431831676656e-39,1.2059070432477722e-37,4.970887917571911e-39,1.3700751088518333e-37,1.036764983638461e-36
2.591396301439659,1.3410114848805648e-37,1.256301145870065e-37,1.4257169987279688e-37,4.9225885312864835e-39,1.3902373701934297e-37,4.532849610743162e-39,1.3016296419774966e-37,5.329918880116525e-39,1.4790161875291341e-37,1.0460127039588544e-36
2.636650898730358,1.4472880612056392e-37,1.3558072356341769e-37,1.5388376938560485e-37,5.252682756732975e-39,1.4998148887729689e-37,4.8370524983858714e-39,1.4041777606180356e-37,5.6856076845109844e-39,1.5956937707011583e-37,1.0553469841830724e-36
2.682695795279725,1.561396251567782e-37,1.4627413974882046e-37,1.660396532535547e-37,5.60491212448937e-39,1.6174453728126757e-37,5.161670666657094e-39,1.5143581041547754e-37,6.065033158902993e-39,1.7210468641245769e-37,1.064768738947292e-36
2.7295447924020064,1.683865266458728e-37,1.5776041101188975e-37,1.7909669106850488e-37,5.980760951721219e-39,1.7436728759759401e-37,5.508074200128907e-39,1.6326848521201866e-37,6.469779355125737e-39,1.8556647042363062e-37,1.0742788951039582e-36
2.7772119324293554,1.8152564200665597e-37,1.7009237044099845e-37,1.931155641699334e-37,6.381813089512449e-39,1.879074550961684e-37,5.877725130761757e-39,1.759700955717602e-37,6.901536035720792e-39,2.0001710020565418e-37,1.0838783919401908e-36
2.825711502920828,1.956164816386649e-37,1.8332573015410629e-37,2.08160437387852e-37,6.809758597315505e-39,2.024262402359804e-37,6.272183608561267e-39,1.8959791376266757e-37,7.362105728477005e-39,2.1552254311632902e-37,1.0935681814010349e-36
2.87505804094488,2.10722110645012e-37,1.9751917161796025e-37,2.2429910168650286e-37,7.266400864970362e-39,2.1798851150998236e-37,6.693114486353348e-39,2.042122861043136e-37,7.853411251747997e-39,2.3215251293825085e-37,1.1033492283176852e-36
2.925266337436645,2.2690933185768054e-37,2.127344315386448e-37,2.416031171245156e-37,7.753664212305074e-39,2.346629960699856e-37,7.142294346467465e-39,2.1987672588511225e-37,8.377503741968116e-39,2.4998062086648368e-37,1.1132225106408049e-36
2.976351441631318,2.442488763543223e-37,2.290363823033643e-37,2.601479554809704e-37,8.273601998343052e-39,2.5252247835266535e-37,7.621618998986301e-39,2.366580013023506e-37,8.93657121687978e-39,2.6908452669785018e-37,1.1231890196790568e-36
3.028328665574945,2.6281560165339538e-37,2.464931058691364e-37,2.8001314182723744e-37,8.828405274289792e-39,2.716440069276852e-37,8.133111483208528e-39,2.5462621735234493e-37,9.532947710221003e-39,2.8954608953745845e-37,1.133249760342994e-36
3.0812135887140037,2.8268869777179105e-37,2.651759599085568e-37,3.012823942517948e-37,9.420412016763309e-39,2.9210910978855437e-37,8.678930606095e-39,2.738548905146518e-37,1.0169123016012764e-38,3.1145151726780756e-37,1.143405751394423e-36
3.1350220625651146,3.0395190132576296e-37,2.851596349364313e-37,3.2404376086954164e-37,1.0052116980177677e-38,3.1400401830594064e-37,9.261380053737703e-39,2.9442101499016904e-37,1.0847753083122854e-38,3.348915139526645e-37,1.1536580257013865e-36
3.189770215466321,3.2669371785203717e-37,3.0652220105464023e-37,3.483897531686879e-37,1.0726182209798263e-38,3.3741990006183542e-37,9.882918114304797e-39,3.16405119168945e-37,1.1571671103507045e-38,3.5996142427219495e-37,1.164007630498907e-36
3.245474457411331,3.5100765252145197e-37,3.293451428669732e-37,3.7441747466742255e-37,1.1445448259771361e-38,3.6245310078122332e-37,1.0546168053500344e-38,3.3989131092047355e-37,1.2343899340414534e-38,3.867613740078371e-37,1.1744556276556257e-36
3.302151484968176,3.769924494122282e-37,3.537133810316684e-37,4.022287437694898e-37,1.2212946163401698e-38,3.8920539557562995e-37,1.1253929186328875e-38,3.649673102179973e-37,1.3167661745943016e-38,4.153964055154328e-37,1.1850030939464894e-36
3.3598182862837818,4.047523395040743e-37,3.79715278838105e-37,4.319302096230082e-37,1.3031910206121353e-38,4.177842497101957e-37,1.2009188691893308e-38,3.9172446752999835e-37,1.404639742061856e-38,4.459766070436267e-37,1.1956511213316397e-36
3.418492146175929,4.343972975476974e-37,4.074426321166659e-37,4.6363345970074685e-37,1.3905791554976165e-38,4.483030891026736e-37,1.281513422109457e-38,4.2025776633776045e-37,1.4983774971189967e-38,4.7861723467193685e-37,1.2064008172416474e-36
3.4781906513141303,4.6603949052523104e-37,4.369865447544273e-37,4.974500054442339e-37,1.4791198103506172e-38,4.808306886287372e-37,1.3632635100517145e-38,4.506191798549445e-37,1.593636615835716e-38,5.133863716025911e-37,1.2172533048692643e-36
3.53893169549099,4.997785767149384e-37,4.684264973996863e-37,5.334754203423972e-37,1.568714652319371e-38,5.154657232381321e-37,1.446086784140899e-38,4.828873652410953e-37,1.6903419569343557e-38,5.503788399117407e-37,1.2282097234678443e-36
3.600733484985619,5.357361854936475e-37,5.018715705770949e-37,5.718388670170406e-37,1.6637365297799034e-38,5.523735507914465e-37,1.5339418768625587e-38,5.172109893457205e-37,1.792915588773856e-38,5.897680229047791e-37,1.2392712286566057e-36
3.663614544020716,5.7404367628738224e-37,5.374417897008611e-37,6.126823430363189e-37,1.764514174984952e-38,5.916888180372318e-37,1.6271344897122068e-38,5.537131345979831e-37,1.9017136120186465e-38,6.3169947915650536e-37,1.2504389927329077e-36
3.72759372031494,6.148393947879308e-37,5.7526494632734655e-37,6.56156829000677e-37,1.8713962325120756e-38,6.3355335711305155e-37,1.7259888966758952e-38,5.925248352941055e-37,2.0171137362971343e-38,6.763279663636484e-37,1.2617142049917106e-36
3.79269019073225,6.5826901281161074e-37,6.154772073441555e-37,7.024229497907785e-37,1.9847524654145662e-38,6.781165374657564e-37,1.8308490725775112e-38,6.337856980699306e-37,2.1395165914806993e-38,7.238181157055855e-37,1.2730980720524069e-36
3.858923467029904,7.044858843005555e-37,6.582237782733715e-37,7.516516914166066e-37,2.104975034432664e-38,7.255356346448821e-37,1.942079889977081e-38,6.776445771731423e-37,2.269347118533932e-38,7.743451626019458e-37,1.2845918181931984e-36
3.9263134017068375,7.536514183027025e-37,7.036596257216918e-37,8.040251784311528e-37,2.2324798546901972e-38,7.759762168496046e-37,2.0600683887850355e-38,7.242603096095422e-37,2.4070560447648683e-38,8.280957388788014e-37,1.296196685693226e-36
3.9948801939541694,8.059354698161016e-37,7.519502645184303e-37,8.597375173452716e-37,2.367708034571029e-38,8.296125501618119e-37,2.1852251230104935e-38,7.738025157485353e-37,2.553121448596256e-38,8.852687318312341e-37,1.307913935182622e-36
4.06464439570963,8.61516749435775e-37,8.03272615647188e-37,9.189957120027188e-37,2.511127401752147e-38,8.866280234532964e-37,2.3179855893291848e-38,8.264524715404799e-37,2.708050419290919e-38,9.46076216195628e-37,1.3197448460007096e-36
4.135626917817709,9.205832527971678e-37,8.578159417055435e-37,9.820206574519416e-37,2.663234121673635e-38,9.472155940139042e-37,2.458811742442098e-38,8.824040591299645e-37,2.8723808173926905e-38,1.0107444656258686e-36,1.3316907165625375e-36
4.207849036297403,9.833327108696867e-37,9.157828673267203e-37,1.0490482194899236e-36,2.824554414044393e-38,1.0115782550101306e-36,2.6081936024980905e-38,9.418648033517013e-37,3.0466831419947163e-38,1.0795150509098708e-36,1.3437528647339652e-36
4.281332398719393,1.0499730622167976e-36,9.77390492776272e-37,1.1203304077599676e-36,2.99564637332144e-38,1.0799295259500119e-36,2.766650960173001e-38,1.0050570023780022e-36,3.231562511317922e-38,1.1526460328731468e-36,1.3559326282155172e-36
4.356099030694608,1.1207111080682158e-36,1.0428488069686853e-36,1.1961134757121654e-36,3.1684165005473576e-38,1.1523952730736894e-36,2.9267287293152327e-38,1.0721160942618376e-36,3.417636539947638e-38,1.2302898411116419e-36,1.3682313649352194e-36
4.432171342476087,1.195726142813126e-36,1.1122997621293532e-36,1.276577427095653e-36,3.34582049501938e-38,1.2291843477633198e-36,3.091153925388642e-38,1.1432113013832395e-36,3.608274123945521e-38,1.3126601683351082e-36,1.3806504534506542e-36
4.509572135676147,1.2752384923982537e-36,1.1859439132738692e-36,1.3619654754595578e-36,3.533157582962286e-38,1.3105700682278766e-36,3.264816617521328e-38,1.2185920794490824e-36,3.8095455737766953e-38,1.4000609311973247e-36,1.3931912933604596e-36
4.588324610100845,1.3594817157532813e-36,1.263996148227944e-36,1.4525378642630902e-36,3.730983931931412e-38,1.3967915550725954e-36,3.448235773216454e-38,1.2984785059601085e-36,4.022044052133245e-38,1.4927583047844227e-36,1.4058553057255128e-36
4.668452370703792,1.4486992202298788e-36,1.3466791246719492e-36,1.5485652749000088e-36,3.9398868500677173e-38,1.488098088730556e-36,3.6419595158508167e-38,1.3830987198304574e-36,4.246395808637896e-38,1.5910292329863876e-36,1.4186439335000462e-36
4.749979434661412,1.543144544999325e-36,1.4342232763701158e-36,1.6503289811797268e-36,4.1604865297023423e-38,1.5847494102963483e-36,3.8465667626677417e-38,1.4726889439967932e-36,4.483262025450441e-38,1.6951616014342313e-36,1.4315586419729422e-36
4.832930238571752,1.6430816454952063e-36,1.526866791182262e-36,1.7581209826114678e-36,4.3934378885873653e-38,1.68701602438108e-36,4.062668954792971e-38,1.5674934807301918e-36,4.733340765822997e-38,1.8054543902696977e-36,1.4446009192194686e-36
4.917329645779018,1.748785178482839e-36,1.6248555583682458e-36,1.872244114127021e-36,4.6394325142199113e-38,1.7951795036250383e-36,4.290911884444152e-38,1.6677646772126873e-36,4.997369031347394e-38,1.922217804440495e-36,1.457772276563717e-36
5.003202953826004,1.8605407873168667e-36,1.728443082622529e-36,1.993012129774449e-36,4.899200717031569e-38,1.9095327944871825e-36,4.531977624793283e-38,1.773762858870462e-36,5.27612493395619e-38,2.0457733791140107e-36,1.471074249052017e-36
5.090575902036683,1.978645386928519e-36,1.837890362211981e-36,2.1207497578156077e-36,5.173513698538719e-38,2.0303805239139064e-36,4.786586568250536e-38,1.8857562278944865e-36,5.570429989079493e-38,2.1764540577064027e-36,1.4845083959376008e-36
5.17947467923121,2.103406678954417e-36,1.953465951892101e-36,2.255793660853078e-36,5.461330213530952e-38,2.1580199810897265e-36,5.053808154277913e-38,2.0040040334348803e-36,5.879326205525348e-38,2.3145869229083314e-36,1.4980763011768094e-36
5.269925931575656,2.2350571066388983e-36,2.0754721657576767e-36,2.3985932423876877e-36,5.74779029557185e-38,2.2925350095946168e-36,5.320113122987779e-38,2.1286732969875545e-36,6.188267162891733e-38,2.460475914016605e-36,1.5117795739371323e-36
5.36195677056882,2.3738741049386977e-36,2.2042136414062417e-36,2.5495528201412705e-36,6.049275907180637e-38,2.434366864010504e-36,5.600450744737614e-38,2.260218148853618e-36,6.513442040915453e-38,2.614687240550425e-36,1.525619849117373e-36
5.455594781168519,2.520213860057468e-36,2.339984869524852e-36,2.7089985329121005e-36,6.366575174008745e-38,2.5838796117975553e-36,5.895560455041128e-38,2.3989404740752632e-36,6.855703883434147e-38,2.777555571746442e-36,1.539598787880263e-36
5.550868030059805,2.6744515328693317e-36,2.483086733921413e-36,2.8772529732713576e-36,6.700517560819109e-38,2.741456708477523e-36,6.206220653168829e-38,2.5451489404531013e-36,7.215950559180562e-38,2.949412478863163e-36,1.5537180781978284e-36
5.647805074067555,2.8369825320113333e-36,2.6338260761432408e-36,3.054632869559504e-36,7.051976039823691e-38,2.90750229240957e-36,6.53325075530075e-38,2.699158583696248e-36,7.59512711719624e-38,3.1305841407314666e-36,1.5679794354098414e-36
5.746434968715974,3.008223885090825e-36,2.7925151981960013e-36,3.2414465385435495e-36,7.421869372754556e-38,3.0824425788183704e-36,6.877513355868865e-38,2.8612903317546898e-36,7.994228266015102e-38,3.3213888212037003e-36,1.582384602795686e-36
5.846787276937591,3.188615715714562e-36,2.9594713002355712e-36,3.437991104365582e-36,7.811164512636277e-38,3.266727360840925e-36,7.239916502788206e-38,3.031870465263453e-36,8.414300983121339e-38,3.522134114196795e-36,1.5969353521599802e-36
5.948892077934334,3.378622834703409e-36,3.135015850195377e-36,3.6445494815739633e-36,8.220879131536432e-38,3.460831626018773e-36,7.621416092578733e-38,3.211230011121164e-36,8.856447261525192e-38,3.7331139541892156e-36,1.611633484432308e-36
6.052779976193349,3.578735056800538e-36,3.3194688365127544e-36,3.861384749819588e-36,8.64788050215273e-38,3.665213861822065e-36,8.018306260183657e-38,3.399651899114591e-36,9.315241199881761e-38,3.954537161818406e-36,1.6264808302814192e-36
6.158482110660264,3.789391034396352e-36,3.5130113367347355e-36,4.088727320409717e-36,9.079089146847951e-38,3.8801819258648316e-36,8.415722437734732e-38,3.5971685611120825e-36,9.769666584807663e-38,4.1864239862577937e-36,1.641479250744263e-36
6.266030164072655,4.0109795451678855e-36,3.715990897272468e-36,4.32703218651051e-36,9.531799117239521e-38,4.1062975363402806e-36,8.832835994389868e-38,3.804319257216367e-36,1.0246260201992125e-37,4.429494788530431e-36,1.6566306378702428e-36
6.375456372456506,4.243898267928995e-36,3.928880009599493e-36,4.576862813094571e-36,1.0007082532387338e-37,4.343969093252868e-36,9.270623203299194e-38,4.021586241632485e-36,1.074610348424662e-37,4.684323847937037e-36,1.6719369153810713e-36
6.486793534788511,4.48854228632214e-36,4.152186213486495e-36,4.8388297461048014e-36,1.0506064970346533e-37,4.593602936025605e-36,9.730108725231398e-38,4.249487300738809e-36,1.1270330619915701e-37,4.951533052303958e-36,1.6874000393466316e-36
6.600075022827095,4.7453020473317765e-36,4.386455326815701e-36,5.113595265262977e-36,1.102992813379049e-37,4.855601328669681e-36,1.021236800683799e-37,4.488579006884081e-36,1.1820131126451417e-37,5.231796576527491e-36,1.7030219988772493e-36
6.715334791115144,5.014561140170037e-36,4.6322749613146004e-36,5.4018784634841184e-36,1.1579912648548202e-37,5.1303602666555193e-36,1.0718529797785781e-37,4.739460259292458e-36,1.2396752549531543e-37,5.5258459889794336e-36,1.7188048168327987e-36
6.832607387157402,5.29669389236744e-36,4.8902783527407e-36,5.704460799620661e-36,1.215732100168473e-37,5.418267102384287e-36,1.1249778792646105e-37,5.0027761406671616e-36,1.300150329385167e-37,5.834475832559178e-36,1.7347505505490732e-36
6.951927961775605,5.5921471250409583e-36,5.1611672312171575e-36,6.022171587952699e-36,1.2748063015799363e-37,5.719627755198952e-36,1.1798019046038494e-37,5.279147421677543e-36,1.3628061058865582e-37,6.158452198541355e-36,1.7508612925818583e-36
7.073332279644442,5.9017958061202894e-36,5.4456092774360175e-36,6.355579120028908e-36,1.33502752666275e-37,6.035298558786564e-36,1.2362557883206721e-37,5.569234856268085e-36,1.4276231744179158e-37,6.498341437470699e-36,1.767139171469168e-36
7.196856730011519,6.22602305612019e-36,5.743870259794397e-36,6.705013969656689e-36,1.3980935729125202e-37,6.365832413411442e-36,1.2954110077229825e-37,5.873411360566695e-36,1.495523038333629e-37,6.854566273490052e-36,1.7835863525121008e-36
7.322538337604533,6.565070317914071e-36,6.056114393762034e-36,7.070754975637506e-36,1.4641388282873045e-37,6.711484200742801e-36,1.3573968225535166e-37,6.191854076017385e-36,1.5666523199292668e-37,7.227420207630433e-36,1.8002050385748038e-36
7.450414773728913,6.919127121838083e-36,6.382436879116668e-36,7.453022319799193e-36,1.5333040291664502e-37,7.072457524754727e-36,1.4223486776734482e-37,6.524671746884013e-36,1.6411646150731209e-37,7.617138781306505e-36,1.8169974709040247e-36
7.580524367559261,7.288323906683544e-36,6.722854362936787e-36,7.851969048398168e-36,1.6057365602469858e-37,7.448897562708243e-36,1.490408499022114e-37,6.871895212838998e-36,1.7192208248794543e-37,8.023891130886113e-36,1.83396592996876e-36
7.712906117627995,7.672724532479958e-36,7.077295033323607e-36,8.267672199657732e-36,1.6815907686067401e-37,7.840883609340632e-36,1.5617250037387352e-37,7.23346753369748e-36,1.8009895031568796e-37,8.44777114997342e-36,1.851112736320513e-36
7.847599703514611,8.072279693153042e-36,7.445658235956605e-36,8.700403681483979e-36,1.7584007371416202e-37,8.248119766867205e-36,1.6345499383899758e-37,7.609113229795602e-36,1.883284842258745e-37,8.888732165709853e-36,1.8684402514747e-36
7.984645497739087,8.487217596258875e-36,7.828383718872098e-36,9.151168188917166e-36,1.8374338853227024e-37,8.670960984791145e-36,1.7098383212362915e-37,7.999367550995728e-36,1.9676962453289742e-37,9.347937813450064e-36,1.885950878813725e-36
8.12408457786297,8.918382968613906e-36,8.2262646569308e-36,9.620372283730413e-36,1.9200192604674555e-37,9.110384894660651e-36,1.7885945336413935e-37,8.40512411029494e-36,2.0558910829643847e-37,9.825961392026851e-36,1.903647064512312e-36
8.26595873880181,9.366750263592169e-36,8.640188934847663e-36,1.0108340210786044e-35,2.00631652110767e-37,9.567381915702936e-36,1.8709783059831924e-37,8.827286765445982e-36,2.1480389338781414e-37,1.0323144104173858e-35,1.9215312984856364e-36
8.410310505352605,9.833411306110796e-36,9.071147191094488e-36,1.061536364746804e-35,2.0964925017937413e-37,1.004306055629017e-35,1.9571567259198526e-37,9.266862863686473e-36,2.2443169775332878e-37,1.0839795345221368e-35,1.939606115360869e-36
8.557183144940007,1.0319586752847505e-35,9.520242821836182e-36,1.1141697926551444e-35,2.190721535628243e-37,1.0538658906410328e-35,2.047304577270565e-37,9.724973279563238e-36,2.3449103348189046e-37,1.1376188960033335e-35,1.9578740954727092e-36
8.706620680585127,1.082652770104948e-35,9.988744831663244e-36,1.1687444063079544e-35,2.2875095000943637e-37,1.1055278651058917e-35,2.1388095606519704e-37,1.0202625787728441e-35,2.448119509612187e-37,1.1932256014040763e-35,1.976337865883548e-36
8.858667904100825,1.1354601865221019e-35,1.0477434546413479e-35,1.2252586356969096e-35,2.3873845159318027e-37,1.1593340316814199e-35,2.2324215624153464e-37,1.0700676702655013e-35,2.5545288137904126e-37,1.2508039238348139e-35,1.9950001014288796e-36
9.013370389517434,1.19037030537893e-35,1.0985911013576086e-35,1.2837940301110328e-35,2.4916201776105043e-37,1.215286507155035e-35,2.3301307998725237e-37,1.1218924093563339e-35,2.6655632761650124e-37,1.310449662872683e-35,2.0138635257886227e-36
9.17077450674293,1.2473599565939867e-35,1.1513498802819388e-35,1.344448860882626e-35,2.6004068754097768e-37,1.2733640253480845e-35,2.4321166019558435e-37,1.1756710463014973e-35,2.7814239326182914e-37,1.3722631002088091e-35,2.0329309125850096e-36
9.330927435461668,1.3063908698433887e-35,1.2059289634733357e-35,1.4073320636742065e-35,2.7139433122440373e-37,1.3335303029658292e-35,2.5385661465153996e-37,1.2313146249384895e-35,2.902320557204018e-37,1.4363552692462466e-35,2.0522050865077306e-36
9.493877179275827,1.3674090062085044e-35,1.262212375387995e-35,1.4725641028860508e-35,2.8320248687768027e-37,1.3957292548962725e-35,2.6492913489526974e-37,1.288705288877522e-35,3.027945603581843e-37,1.5028435589218693e-35,2.071688924467045e-36
9.659672580093831,1.4304743774238148e-35,1.320151992651432e-35,1.5402322741215906e-35,2.9509052509498886e-37,1.4599834299333139e-35,2.760807421610302e-37,1.3477600668675348e-35,3.153466313945863e-37,1.5717669372610492e-35,2.091385356775575e-36
9.828363332770026,1.4956666324971e-35,1.3798570602679994e-35,1.61032719389675e-35,3.0747758948334477e-37,1.5264143914454345e-35,2.8770175172434816e-37,1.4086272354404343e-35,3.2841903703382307e-37,1.6431690976001323e-35,2.1112973683595082e-36
10.0,1.56299229860107e-35,1.4414599372493394e-35,1.6828157391652898e-35,3.2038462774789296e-37,1.5950307613758595e-35,2.9981192203902316e-37,1.4714411294532416e-35,3.420333472700402e-37,1.717019073892294e-35,2.131428e-36
10.174634027476063,1.6324519977540514e-35,1.5051126778864633e-35,1.7576490639915292e-35,3.338334669191103e-37,1.6658353444459625e-35,3.1243184324736315e-37,1.5363558622111995e-35,3.5621202626174107e-37,1.7932702666177032e-35,2.151780349605519e-36
10.352317759307384,1.7040391195193834e-35,1.5709883912760778e-35,1.8347607798772416e-35,3.4782427144090614e-37,1.738821546663474e-35,3.2556732666505908e-37,1.6035451239425838e-35,3.7096673671912896e-37,1.8718574535491544e-35,2.172357573515971e-36
10.53310445370937,1.7775556708279078e-35,1.6391550016165537e-35,1.913994919957089e-35,3.620587441234342e-37,1.8137615452402513e-35,3.390175470875421e-37,1.6730567563253078e-35,3.8615457407845855e-37,1.9526103773649348e-35,2.1931628878393865e-36
10.717048298967107,1.8530643978058741e-35,1.7095534359366767e-35,1.9954512577443716e-35,3.768757529576525e-37,1.8907519731016394e-35,3.5302343884002194e-37,1.744855779820679e-35,4.019642202977779e-37,2.0356476797741492e-35,2.2141995698220444e-36
10.904204429677527,1.9309056900869e-35,1.7821460961159288e-35,2.0794221900421675e-35,3.922991378409422e-37,1.9701356038709942e-35,3.6760795847023108e-37,1.818906891962952e-35,4.184211330014489e-37,2.1212643033423124e-35,2.235470959252878e-36
11.094628943275218,2.011474170924215e-35,1.8568817601601507e-35,2.1662452741191439e-35,4.083537143023348e-37,2.0523095423544485e-35,3.827950109337921e-37,1.89516126125353e-35,4.355518120804843e-37,2.2098004553271923e-35,2.2569804599030532e-36
11.28837891684689,2.095320401763888e-35,1.93371735512102e-35,2.256332857080685e-35,4.2480408166447285e-37,2.1378008099303352e-35,3.983740829966261e-37,1.9735547634206827e-35,4.529984454092374e-37,2.3016327016216086e-35,2.278731541001644e-36
11.48551242423938,2.1831456818537275e-35,2.0127571422494404e-35,2.3499865815407449e-35,4.415727057402194e-37,2.2273029524277496e-35,4.142766758737341e-37,2.0541848098368137e-35,4.70636020794004e-37,2.397050183620145e-35,2.3007277387483032e-36
11.68608855346651,2.2740129852674344e-35,2.093969897879053e-35,2.446741371303489e-35,4.590032508415247e-37,2.3199133103515868e-35,4.308140802785288e-37,2.1370513059069058e-35,4.889603183267372e-37,2.495637403136163e-35,2.322972657863932e-36
11.890167424419891,2.3665310645520825e-35,2.177273562847736e-35,2.545934886798803e-35,4.771218454952041e-37,2.414243249101603e-35,4.480116370896131e-37,2.2220747265566974e-35,5.0799807565691175e-37,2.596734694364494e-35,2.3454699731802964e-36
12.097810206889012,2.4590756814197056e-35,2.2625651681916205e-35,2.646801868476966e-35,4.958734680868218e-37,2.508663028228388e-35,4.658107809427543e-37,2.309146246285896e-35,5.27740175153925e-37,2.6995758859923584e-35,2.36822343126962e-36
12.309079138896024,2.5506417591139287e-35,2.3496200911871518e-35,2.7493506152866883e-35,5.149148349604039e-37,2.602133242609969e-35,4.838547903546129e-37,2.3980055702226131e-35,5.480487418600392e-37,2.804155489472692e-35,2.3912368521151675e-36
12.524037545350732,2.6424484218313653e-35,2.4386059497659915e-35,2.8538513361608077e-35,5.3468738362884496e-37,2.69591716019425e-35,5.025977665765407e-37,2.4888657264236455e-35,5.6913882549640504e-37,2.9107652187104484e-35,2.4145141308239165e-36
12.742749857031336,2.7363199521610385e-35,2.5299070329236646e-35,2.960301433932921e-35,5.552191912160376e-37,2.7918418712826425e-35,5.2206678533160614e-37,2.5821137114568254e-35,5.910405005001456e-37,3.019405483982935e-35,2.4380592393823652e-36
12.965281629896682,2.8343282699379834e-35,2.6239717074965204e-35,3.06870308321599e-35,5.764475579584686e-37,2.8919730257338303e-35,5.421837380693496e-37,2.6781900813034556e-35,6.136498624948001e-37,3.13006806946547e-35,2.46187622845663e-36
13.191699564735716,2.9369359231155107e-35,2.7212946968602485e-35,3.179060312762306e-35,5.980387452737676e-37,2.9967397976428874e-35,5.625566834852857e-37,2.777550365208777e-35,6.364639011750525e-37,3.242706702879811e-35,2.4859692292379588e-36
13.42207152716012,3.0430674245887e-35,2.8213389469485267e-35,3.2912434902616774e-35,6.204386433958838e-37,3.105111288928288e-35,5.836951570345418e-37,2.879708462651981e-35,6.601261114148888e-37,3.3572561014031663e-35,2.510342455334853e-36
13.656466567946104,3.15175943244334e-35,2.9231313798912936e-35,3.405065585563985e-35,6.4367754307074684e-37,3.216127186750415e-35,6.056279239894405e-37,2.9836941722902376e-35,6.84668026210464e-37,3.473532388185031e-35,2.5350002047129964e-36
13.894954943731374,3.2622408032626046e-35,3.025823477175913e-35,3.520421693114144e-35,6.674119285798966e-37,3.3289819961205943e-35,6.28089469169001e-37,3.088632424092813e-35,7.097696273566467e-37,3.5913986558498086e-35,2.5599468616842392e-36
14.137608138073606,3.3761072145306617e-35,3.1305770127021627e-35,3.637933726727229e-35,6.9154151464047484e-37,3.445261365994709e-35,6.510058614250623e-37,3.195677598844669e-35,7.353400542201114e-37,3.71146773214924e-35,2.585186898945905e-36
14.38449888287663,3.493344638817336e-35,3.237580892716204e-35,3.757750061082535e-35,7.165434808586772e-37,3.5649989869032036e-35,6.747583782458748e-37,3.3050567305407914e-35,7.61831690874454e-37,3.83393323016998e-35,2.6107248796717323e-36
14.635701180190798,3.6133790357473033e-35,3.3466448516818636e-35,3.8798746885274806e-35,7.424493672342995e-37,3.687623972470733e-35,6.993775263656672e-37,3.4165826043184304e-35,7.89277725169165e-37,3.958802461044397e-35,2.6365654596557868e-36
14.891290324394095,3.7355485569597335e-35,3.4575519844031405e-35,4.0043118936947385e-35,7.692918540631173e-37,3.812477742366045e-35,7.248949255834481e-37,3.530041476961485e-35,8.17712540591689e-37,4.0860831477539074e-35,2.662713389510728e-36
15.15134292476053,3.8590990416679474e-35,3.5700576736505765e-35,4.131066375327875e-35,7.971048031630927e-37,3.9388095219842567e-35,7.513433493742136e-37,3.645192008587998e-35,8.471717593418891e-37,4.2157835512620637e-35,2.6891735169218257e-36
15.41593692842272,3.983180903845145e-35,3.68388867897185e-35,4.260143371560133e-35,8.259233005911343e-37,4.0657732339042583e-35,7.787567669817766e-37,3.761764355670028e-35,8.77692286958323e-37,4.3479126002559654e-35,2.7159507889581967e-36
15.68515164373547,4.1072400424099217e-35,3.798946021033505e-35,4.3917848410412503e-35,8.549999274761507e-37,4.1927400351575366e-35,8.06214979288928e-37,3.8795675189623976e-35,9.084762958030969e-37,4.48263247062156e-35,2.7430502544427385e-36
15.95906776404731,4.2320715047403356e-35,3.9156457352645986e-35,4.5265469620393526e-35,8.846521381641364e-37,4.3205367185567494e-35,8.340952501094045e-37,3.999055260275539e-35,9.398621279873932e-37,4.620533174838092e-35,2.7704770663822724e-36
16.237767391887218,4.3577109340327515e-35,4.0337579243382507e-35,4.6638511027434434e-35,9.153327157214537e-37,4.449244205604897e-35,8.629396676165486e-37,4.1200518910999053e-35,9.72332270754642e-37,4.761084329818908e-35,2.798236484459496e-36
16.5213340635737,4.484098749209689e-35,4.1529606359789014e-35,4.80294848948616e-35,9.470773248892117e-37,4.57880648169861e-35,8.927815736254307e-37,4.2422387933414447e-35,1.0059241846199382e-36,4.903540907948154e-35,2.8263338775883103e-36
16.80985277425364,4.6111798916373806e-35,4.2728998747049164e-35,4.943001265937851e-35,9.799228672956768e-37,4.709172178366948e-35,9.236554629671566e-37,4.365265421001632e-35,1.0406766242757212e-36,5.047068928365424e-35,2.8547747265342106e-36
17.103410003378404,4.7389041916764764e-35,4.3931892381806403e-35,5.083080523535537e-35,1.0139075243526814e-36,4.840294944111745e-35,9.555970233621888e-37,4.488748940516859e-35,1.0766296833027199e-36,5.19074349186581e-35,2.883564626601399e-36
17.40209374062485,4.867531044867253e-35,4.513816612043733e-35,5.222833596715745e-35,1.047876210977204e-36,4.972318665964973e-35,9.876775875024474e-37,4.6125843707939773e-35,1.1123352039255669e-36,5.334067117108301e-35,2.9127092903883784e-36
17.70599351226898,4.998433098480215e-35,4.636414560358472e-35,5.36474613804099e-35,1.0820072755207432e-36,5.106633826032289e-35,1.0200463363125515e-36,4.738419193989727e-35,1.1480088422333251e-36,5.479547022264323e-35,2.9422145506137997e-36
18.01520040802025,5.131644423887566e-35,4.761086504089768e-35,5.509025137901573e-35,1.1172500453923461e-36,5.2433694284268e-35,1.0534758927311191e-36,4.86643409336288e-35,1.1848265677421742e-36,5.62750779467579e-35,2.9720863630143988e-36
18.32980710832436,5.266985963325134e-35,4.887675223774957e-35,5.655469545007484e-35,1.153640730676629e-36,5.382350036392797e-35,1.0880010221668537e-36,4.996475325991642e-35,1.2228250724068773e-36,5.777752052248172e-35,3.0023308093168865e-36
18.64990791214297,5.404258468348362e-35,5.016006157879964e-35,5.80385644273782e-35,1.1912167208807201e-36,5.523380140436434e-35,1.1236576293808635e-36,5.128371920818051e-35,1.262042224927785e-36,5.930060665230599e-35,3.032954100285728e-36
18.975598765218503,5.543241785191801e-35,5.145886827980693e-35,5.953940348033084e-35,1.2300166233499522e-36,5.666243447526796e-35,1.1604827958260787e-36,5.261935107563301e-35,1.3025171084901581e-36,6.084192058882099e-35,3.0639625788488005e-36
19.306977288832496,5.683694224852474e-35,5.277106333804134e-35,6.105452608066728e-35,1.270080302934808e-36,5.810702255145955e-35,1.1985148182105385e-36,5.396957815625188e-35,1.344290059713842e-36,6.239881614038112e-35,3.095362723302914e-36
19.64414280906628,5.825352032142285e-35,5.409434929257353e-35,6.258100909941129e-35,1.3114489229500673e-36,5.956496924437292e-35,1.2377932483245036e-36,5.533214254089804e-35,1.3874027088520963e-36,6.396841180826339e-35,3.12716115060134e-36
19.987196386572503,5.967928968499802e-35,5.542623690952767e-35,6.411568919135101e-35,1.3541649874678835e-36,6.103345467246591e-35,1.278358934172629e-36,5.670459584370031e-35,1.4318980212796362e-36,6.554758721263065e-35,3.1593646197254224e-36
20.336240846866723,6.111116023766617e-35,5.676404291022807e-35,6.565516062760481e-35,1.3982723849884029e-36,6.250943262265458e-35,1.3202540624543187e-36,5.808429697268239e-35,1.4778203403112376e-36,6.713298096791604e-35,3.1919800351425084e-36
20.69138081114789,6.254581272396508e-35,5.810488886184147e-35,6.719577473845225e-35,1.4438164335330128e-36,6.398962915749809e-35,1.3635222024362817e-36,5.946841106427776e-35,1.5252154313935466e-36,6.87209901698458e-35,3.225014450352423e-36
21.05272272765707,6.397969889650438e-35,5.944570135051848e-35,6.873364112820697e-35,1.490843927206152e-36,6.547054282371053e-35,1.4082083512627077e-36,6.085390970178119e-35,1.5741305277142904e-36,7.030777165592126e-35,3.2584750715248064e-36
21.42037490358384,6.540904343219581e-35,6.07832135559256e-35,7.026463082131685e-35,1.5394031842737062e-36,6.694844661646951e-35,1.454358980750569e-36,6.223757253667617e-35,1.624614377273966e-36,7.188924519859081e-35,3.2923692612296785e-36
21.79444753752985,6.683289424931676e-35,6.211700526017463e-35,7.17879129227804e-35,1.5868865472567154e-36,6.841978079657348e-35,1.4993975691043261e-36,6.361640282927896e-35,1.6746542889726166e-36,7.346256721175302e-35,3.326704542263672e-36
22.17505275253932,6.825827330940817e-35,6.34541831332715e-35,7.331170301241768e-35,1.634482612704734e-36,6.98927559221129e-35,1.5444956968608512e-36,6.499867883013236e-35,1.7251857021462494e-36,7.503688871456393e-35,3.361488601574411e-36
22.56230462970634,6.968461676582371e-35,6.479377024003447e-35,7.483517629755501e-35,1.6835062442569885e-36,7.13681230100807e-35,1.590950263475924e-36,6.638472050351039e-35,1.777241862089492e-36,7.66124181596445e-35,3.396729294285617e-36
22.956319242369094,7.111063822774249e-35,6.613400279887406e-35,7.635664623453085e-35,1.734000259422898e-36,7.284463848716539e-35,1.6388020672369332e-36,6.777280486611099e-35,1.8308687768706713e-36,7.818751501140152e-35,3.4324346478255526e-36
23.357214690901213,7.253501968230548e-35,6.747303560051924e-35,7.787437394390751e-35,1.7860087599531012e-36,7.432102844225859e-35,1.688093133541688e-36,6.916112873406093e-35,1.886113842816499e-36,7.976048778672401e-35,3.468612866161508e-36
23.76511113811074,7.395641311364044e-35,6.880894349781206e-35,7.938657033491362e-35,1.839577170358001e-36,7.579599028399843e-35,1.7388667518067958e-36,7.054781024961886e-35,1.94302588640153e-36,8.132959622131515e-35,3.505272334143102e-36
24.180130845257207,7.537344223594256e-35,7.013972330410074e-35,8.089139846396985e-35,1.894752277581892e-36,7.726819451352445e-35,1.791167513486303e-36,7.193089081758704e-35,2.001655207401899e-36,8.289305367137175e-35,3.542421621957219e-36
24.602398208697764,7.678470433897525e-35,7.146329611639863e-35,8.23869761288379e-35,1.9515822718669092e-36,7.873628661084216e-35,1.84504135123355e-36,7.330833746763218e-35,2.0620536233510387e-36,8.444902975218895e-35,3.580069489697522e-36
25.03203979717325,7.81887722439529e-35,7.277751007799081e-35,8.387137869897921e-35,2.0101167888426482e-36,8.019888903279555e-35,1.9005355792412074e-36,7.467804565723202e-35,2.124274515336848e-36,8.599565321431605e-35,3.618224892051522e-36
25.4691843897454,7.958419636733073e-35,7.40801435934752e-35,8.534264218169216e-35,2.0704069528781984e-36,8.165460332020892e-35,1.9576989347944928e-36,7.603784252826969e-35,2.1883728751807523e-36,8.753101505687291e-35,3.65689698310825e-36
25.913963014396582,8.096960950757329e-35,7.536895106372017e-35,8.679881455457881e-35,2.1320029215618705e-36,8.310161242913515e-35,2.016118621322181e-36,7.738506968504234e-35,2.2537460774425857e-36,8.90525606320214e-35,3.696095121289738e-36
26.366508987303583,8.234982559878963e-35,7.664475273923121e-35,8.82412213721373e-35,2.1922070941687492e-36,8.454203269295838e-35,2.0733104236080427e-36,7.871806316283925e-35,2.3168422583600098e-36,9.055806363049731e-35,3.735828874409476e-36
26.826957952797247,8.372584620621945e-35,7.790861856649991e-35,8.967067813701986e-35,2.2541113312373337e-36,8.597995753745678e-35,2.1321246017869608e-36,8.004074316828687e-35,2.3817048885177104e-36,9.205238302553757e-35,3.776108024861208e-36
27.29544792402006,8.509432431524464e-35,7.916028980554406e-35,9.108629386121839e-35,2.3177636397255032e-36,8.741208795497015e-35,2.1926071782507663e-36,8.135289698379482e-35,2.448383421668326e-36,9.353467728288672e-35,3.816942574941458e-36
27.772119324293552,8.645175086834071e-35,8.039956858800042e-35,9.24872041372822e-35,2.38321338222668e-36,8.883496425056739e-35,2.25480548092149e-36,8.265437406892191e-35,2.5169286960783453e-36,9.500413283336055e-35,3.8583427523092765e-36
28.257115029208283,8.779445895333054e-35,8.162631825263739e-35,9.387257248500112e-35,2.450511315250847e-36,9.024497026858138e-35,2.318768180285601e-36,8.394508643292299e-35,2.587392973289257e-36,9.645996545829037e-35,3.900319015586798e-36
28.7505804094488,8.911862936825063e-35,8.28404635395329e-35,9.524159161524667e-35,2.519709628586362e-36,9.163833899683699e-35,2.384545327478791e-36,8.522500886701168e-35,2.659829977963883e-36,9.790142159321056e-35,3.9428820601042894e-36
29.25266337436645,9.042029763612135e-35,8.404199065233807e-35,9.659348460905528e-35,2.5908619857733293e-36,9.301115962189467e-35,2.4521883934515103e-36,8.649417904578958e-35,2.7342949388478233e-36,9.93277795479031e-35,3.986042823793456e-36
29.76351441631318,9.169536253613883e-35,8.523094719859681e-35,9.792750601037175e-35,2.6640235657198656e-36,9.43593861018587e-35,2.5217503092449322e-36,8.775269750784174e-35,2.8108446308783058e-36,1.0073835064125005e-34,4.029812493232908e-36
30.283286655749457,9.293988080520312e-35,8.640769225349854e-35,9.924322325914604e-35,2.7384168357693732e-36,9.567829764097249e-35,2.5925029095009206e-36,8.900019516299945e-35,2.8886711461438415e-36,1.0213189440528987e-34,4.074202509849726e-36
30.812135887140023,9.415775126692346e-35,8.757745419829083e-35,1.0054611202757431e-34,2.8120862785123346e-36,9.696983754543578e-35,2.6626124890618937e-36,9.024006668735272e-35,2.9657444317518867e-36,1.035118564593262e-34,4.119224576281234e-36
31.35022062565114,9.535189917608201e-35,8.873898753552834e-35,1.0183564492700351e-34,2.8877375914815666e-36,9.823963676756358e-35,2.734618056136787e-36,9.147360559166512e-35,3.044874127056205e-36,1.0488051905405973e-34,4.164890662901176e-36
31.89770215466321,9.652275876735215e-35,8.988774845061202e-35,1.0310785252045836e-34,2.9654240913502324e-36,9.94881828587024e-35,2.808570884298752e-36,9.269631933491077e-35,3.1261150995872176e-36,1.0623396762004557e-34,4.211213014514556e-36
32.454744574113306,9.76708618306817e-35,9.101899841471785e-35,1.0435861910303596e-34,3.045200529127212e-36,1.007160623598089e-34,2.8845236337223895e-36,9.390352204844024e-35,3.209523680808237e-36,1.0756814278384418e-34,4.258204157225608e-36
33.02151484968176,9.879683558231326e-35,9.212781192311858e-35,1.0558368999122862e-34,3.12712312874428e-36,1.0192395871105754e-34,2.9625303886821745e-36,9.509034231180075e-35,3.295157705175093e-36,1.0887884769640371e-34,4.3058769054833706e-36
33.59818286283781,9.990140043230111e-35,9.320908672112058e-35,1.0677868038505332e-34,3.211249626680577e-36,1.0311265005898169e-34,3.0426466960644864e-36,9.625173341718506e-35,3.383076550237599e-36,1.1016175693529092e-34,4.354244369309547e-36
34.18492146175929,1.009853676778526e-34,9.425755664127696e-35,1.0793908586146482e-34,3.297639312653872e-36,1.0428300699050646e-34,3.124929604921368e-36,9.738248624619833e-35,3.4733411778115097e-36,1.1141242703927634e-34,4.403319961713427e-36
34.7819065131413,1.0205134157444159e-34,9.527084133117774e-35,1.0906329680594202e-34,3.3842473256561926e-36,1.0543558890009778e-34,3.2075240281803394e-36,9.847836535935807e-35,3.563947258897075e-36,1.126272440648391e-34,4.4531174062987e-36
35.38931695490988,1.0310672304135095e-34,9.626117862943587e-35,1.10163573561088e-34,3.4711470038209265e-36,1.0657787004517187e-34,3.2904990436523994e-36,9.955167767308828e-35,3.654970749210752e-36,1.1381854431029874e-34,4.503650745067283e-36
36.007334849856186,1.0414639431318774e-34,9.722809890384055e-35,1.112386615930831e-34,3.5602780656105176e-36,1.0770667237879825e-34,3.375620528841375e-36,1.0060371943268192e-34,3.748318986549852e-36,1.1498698057963296e-34,4.554934346425226e-36
36.63614544020716,1.0516326220936172e-34,9.81686096945542e-35,1.1228471948491575e-34,3.651697807818196e-36,1.0881496001717992e-34,3.46294401048878e-36,1.0163155370504298e-34,3.844051345134299e-36,1.1612877083005005e-34,4.606982913396044e-36
37.2759372031494,1.0614999670932155e-34,9.90796573762101e-35,1.1329781760994126e-34,3.745464998486725e-36,1.0989546170780828e-34,3.55252645175024e-36,1.0263218382796034e-34,3.942228715606215e-36,1.1724004632554747e-34,4.659811492046863e-36
37.926901907322495,1.0709904859065511e-34,9.995813478602663e-35,1.142739478741681e-34,3.841639914686935e-36,1.1094068850534205e-34,3.644426289353731e-36,1.0360256107538035e-34,4.0429135437594604e-36,1.1831686141792758e-34,4.7134354801329794e-36
38.58923467029903,1.0800267219603626e-34,1.0080088968500214e-34,1.1520903472255266e-34,3.940284381266032e-36,1.119429565773023e-34,3.738703471719052e-36,1.0453959315672119e-34,4.1461698702583285e-36,1.1935520459281098e-34,4.76787063596656e-36
39.26313401706837,1.0886086694144184e-34,1.0160948327902166e-34,1.1610607173885602e-34,4.038935100131889e-36,1.1289980204157372e-34,3.8329708605757594e-36,1.0544245413959743e-34,4.249279093733698e-36,1.2035535083258972e-34,4.823133087515288e-36
39.9488019395417,1.0968967862939218e-34,1.0239358652084921e-34,1.1697909529823864e-34,4.1390391519495435e-36,1.1382871778134172e-34,3.92862981816556e-36,1.0632221633901477e-34,4.353832547126678e-36,1.2133292784536532e-34,4.8792393417370594e-36
40.64644395709628,1.1048728497520163e-34,1.0315055695426854e-34,1.1782250124935575e-34,4.241624259030994e-36,1.1472890923423263e-34,4.02667612397689e-36,1.0717723307824543e-34,4.460958536795947e-36,1.2228345978615169e-34,4.9362062941568666e-36
41.35626917817708,1.1125067183379463e-34,1.0387695823152074e-34,1.1862939959107306e-34,4.3467519137444605e-36,1.1559742374753908e-34,4.127169358750272e-36,1.0800412759027102e-34,4.5707203599608957e-36,1.2320011995103395e-34,4.994051238692179e-36
42.07849036297403,1.119767934122486e-34,1.0456930228358035e-34,1.1939276279899374e-34,4.4544851325321935e-36,1.164312785447808e-34,4.230170590175055e-36,1.087994728737554e-34,4.683182871268418e-36,1.2407594567026217e-34,5.0527918777334246e-36
42.81332398719393,1.1266258090970534e-34,1.052240591590636e-34,1.201054482480005e-34,4.564888493683853e-36,1.1722746940338919e-34,4.335742409999011e-36,1.0955980156906262e-34,4.798412521112794e-36,1.249038607691133e-34,5.1124463324861326e-36
43.56099030694608,1.1331480768134462e-34,1.0584699605364542e-34,1.2077241611213163e-34,4.674894766797346e-36,1.1798970244814197e-34,4.441178354393894e-36,1.1028817440803932e-34,4.912920281761721e-36,1.2568533639389336e-34,5.173033153581709e-36
44.32171342476086,1.1396500690399395e-34,1.0646769604288198e-34,1.2143173166436638e-34,4.78568696234169e-36,1.1875069386633564e-34,4.5475287518952984e-36,1.1101522479477728e-34,5.028043952316094e-36,1.2645977561668248e-34,5.234571331963783e-36
45.095721356761466,1.1461005089341339e-34,1.0708340979147004e-34,1.220816421577236e-34,4.8991048663150436e-36,1.1950915575972842e-34,4.6564258624863e-36,1.1173983565395634e-34,5.145865297321062e-36,1.2722750745504467e-34,5.297080310057417e-36
45.883246101008446,1.152432585765431e-34,1.076880472951979e-34,1.2271618698549062e-34,5.0152107064285044e-36,1.202584692829716e-34,4.76793067087151e-36,1.124559779660694e-34,5.2664475309480127e-36,1.2798263451643863e-34,5.360579993228541e-36
46.6845237070379,1.1585780738961766e-34,1.082753869990455e-34,1.2332929063637262e-34,5.1340681851527526e-36,1.2099187557477042e-34,4.88210562212162e-36,1.1315749262116712e-34,5.389855348655755e-36,1.2871914598502838e-34,5.425090761541236e-36
47.4997943466141,1.1644674217822643e-34,1.088390838729539e-34,1.239147716250041e-34,5.255742514668649e-36,1.2170248469289508e-34,4.999014656644585e-36,1.1383809852959849e-34,5.51615496190164e-36,1.2943092658690573e-34,5.490633481820697e-36
48.32930238571752,1.1700298819726131e-34,1.0937268113673678e-34,1.2446635446221812e-34,5.380300452646625e-36,1.2238328864990794e-34,5.1187232459929805e-36,1.1449140438272976e-34,5.645414133665185e-36,1.301117685958833e-34,5.557229520029811e-36
49.17329645779018,1.1751936832234854e-34,1.0986962573576999e-34,1.249776847343069e-34,5.5078103388735005e-36,1.2302717866122204e-34,5.2412984295301265e-36,1.151109241653001e-34,5.7777022148049866e-36,1.307553869491119e-34,5.6249007539676614e-36
50.03202953826004,1.1798862455949102e-34,1.1032328764721154e-34,1.2544234734200631e-34,5.638342132748228e-36,1.2362696669223925e-34,5.366808851972888e-36,1.1569009649918442e-34,5.913090181267064e-36,1.3135543752327337e-34,5.693669586298331e-36
50.905759020366816,1.1840344390772616e-34,1.1072698306857188e-34,1.2585388792718127e-34,5.7719674516653664e-36,1.2417541135939153e-34,5.495324801834863e-36,1.1622230787040675e-34,6.051650672165643e-36,1.3190553859934691e-34,5.763558957918676e-36
51.7947467923121,1.1875689611368222e-34,1.1107432982138495e-34,1.2620622984016802e-34,5.90801681596614e-36,1.2466491292964836e-34,5.6263422812614096e-36,1.1670067210264635e-34,6.19265014828675e-36,1.3239887998845476e-34,5.8345923616739806e-36
52.69925931575656,1.1908803212984142e-34,1.11396454740039e-34,1.2653736485098056e-34,6.040524530389744e-36,1.2512855666023116e-34,5.755248647334153e-36,1.1715170338737316e-34,6.32959718691102e-36,1.3286696203789158e-34,5.906793856430568e-36
53.61956770568817,1.194188569249247e-34,1.1171229382510611e-34,1.268682020420257e-34,6.17600418868702e-36,1.2559486111361172e-34,5.887108415525611e-36,1.1759940224063172e-34,6.469572733676211e-36,1.3333777477570193e-34,5.980188081514764e-36
54.55594781168517,1.197386889495956e-34,1.1201477698800072e-34,1.271880464681632e-34,6.314522446980042e-36,1.2605321139657563e-34,6.021989251881613e-36,1.1803676623988232e-34,6.612643762367602e-36,1.3380069023053078e-34,6.054800271527804e-36
55.50868030059805,1.200367346450687e-34,1.1229676196586182e-34,1.2748609758758023e-34,6.456147456385001e-36,1.2649288210145372e-34,6.159960372759759e-36,1.1845672233862159e-34,6.758878727858866e-36,1.342449763154391e-34,6.130656271546521e-36
56.47805074067555,1.203021031613591e-34,1.1255104503183512e-34,1.2775146313304983e-34,6.600948896542621e-36,1.2690305205790173e-34,6.301092580348549e-36,1.1885213761218367e-34,6.908347598865075e-36,1.346598107319149e-34,6.207782552719976e-36
57.46434968715974,1.2052383087628503e-34,1.1277037628437522e-34,1.279731822181021e-34,6.74899800990061e-36,1.2727282888618564e-34,6.445458299001298e-36,1.1921583458337653e-34,7.061121891421129e-36,1.3503430410952324e-34,6.286206228272354e-36
58.46787276937589,1.2069091581577514e-34,1.1294747955629854e-34,1.2814025776755567e-34,6.900367636765007e-36,1.2759128345254014e-34,6.593131612401633e-36,1.1954061116870017e-34,7.217274703099448e-36,1.3535753247065512e-34,6.365955069922836e-36
59.48892077934334,1.2079236200181095e-34,1.130750769530766e-34,1.282416982959131e-34,7.055132251137806e-36,1.2784749425294876e-34,6.744188301580431e-36,1.1981926525465702e-34,7.376880747984895e-36,1.35618579043898e-34,6.447057524733332e-36
60.52779976193349,1.2081890691562792e-34,1.131470698452503e-34,1.2826805602121283e-34,7.212055619633113e-36,1.2803096253526104e-34,6.897446378003742e-36,1.2004451622325403e-34,7.53864500395138e-36,1.3580670102516421e-34,6.529542732395338e-36
61.58482110660261,1.2081890691562792e-34,1.1319675554981695e-34,1.2826154968959791e-34,7.367012977200274e-36,1.281859198928282e-34,7.048948153174171e-36,1.2024570370299111e-34,7.698256550405196e-36,1.359598062400031e-34,6.61344054296739e-36
62.66030164072653,1.2081890691562792e-34,1.1324172970000355e-34,1.2824625997656542e-34,7.525299729870783e-36,1.283442066454987e-34,7.203777650898993e-36,1.2044550735090255e-34,7.861247463541893e-36,1.361075074401073e-34,6.698781535075006e-36
63.75456372456507,1.2081890691562792e-34,1.1328120247508202e-34,1.2822288240412974e-34,7.686987412626199e-36,1.2850589432825411e-34,7.362007964297985e-36,1.2064321043938e-34,8.027689292816834e-36,1.3625057169694658e-34,6.785597034585132e-36
64.86793534788511,1.2081890691562792e-34,1.1331438369243767e-34,1.281921136106411e-34,7.852149097440434e-36,1.2867105601306835e-34,7.523713791974575e-36,1.2083809748441224e-34,8.197655102561772e-36,1.3638976871320287e-34,6.873919133767668e-36
66.00075022827095,1.2081890691562792e-34,1.1334048321734384e-34,1.2815465093161866e-34,8.020859426302907e-36,1.2883976634193084e-34,7.688971473280145e-36,1.2102945469062398e-34,8.371219504059533e-36,1.365258704356782e-34,6.963780710956753e-36
67.15334791115141,1.2081890691562792e-34,1.1335871142754395e-34,1.2811119201809632e-34,8.193194644951814e-36,1.2901210156057974e-34,7.857859024352906e-36,1.2121657045189685e-34,8.548458688295679e-36,1.36659650706392e-34,7.055215450724973e-36
68.32607387157402,1.2081890691562792e-34,1.1336827973247271e-34,1.2806243449263691e-34,8.369232637332234e-36,1.2918813955296015e-34,8.030456174948371e-36,1.2139873590742108e-34,8.729450459405774e-36,1.3679188495204268e-34,7.148257864583924e-36
69.51927961775606,1.2080693114240163e-34,1.1335976437629215e-34,1.2800147714332767e-34,8.545373875990974e-36,1.293523050183926e-34,8.205505520858613e-36,1.2156526989715077e-34,8.909768873550466e-36,1.3691124601687812e-34,7.242943312224937e-36
70.73332279644438,1.2071368813836151e-34,1.1328325458873694e-34,1.2788441831413752e-34,8.721224694476243e-36,1.2943491283283775e-34,8.382914374960635e-36,1.2166616896369757e-34,9.088918880752073e-36,1.369733371948896e-34,7.339308023314186e-36
71.96856730011518,1.2054456248719715e-34,1.1314405266079794e-34,1.2771370090979524e-34,8.900694255782124e-36,1.2944525674297928e-34,8.564158934423378e-36,1.2170821159522132e-34,9.271671082975177e-36,1.3698537199277042e-34,7.437389119856649e-36
73.22538337604533,1.2031944444662439e-34,1.1295802694833775e-34,1.2750087516855215e-34,9.083857028140626e-36,1.29403301474765e-34,8.749322129919546e-36,1.2170734907825729e-34,9.458097910074682e-36,1.3695897307862682e-34,7.537224639143889e-36
74.50414773728913,1.2005817729643511e-34,1.1274101610337574e-34,1.2725746581775263e-34,9.270789012227484e-36,1.293289663086626e-34,8.938488685141859e-36,1.216795047885176e-34,9.64827324826257e-36,1.369057390660152e-34,7.638853557300999e-36
75.8052436755926,1.1978048190216899e-34,1.1250877488685911e-34,1.2699493950176031e-34,9.461567772696486e-36,1.2924204967486548e-34,9.131745155569258e-36,1.2164052004242836e-34,9.842272469391534e-36,1.3683721197115184e-34,7.742315813448398e-36
77.12906117627992,1.1950591373093482e-34,1.1227694202315974e-34,1.2672468254120526e-34,9.656272470364214e-36,1.2916218620129904e-34,9.329179968072036e-36,1.2160612199123177e-34,1.0040172460827458e-35,1.3676485500203272e-34,7.847652334494602e-36
78.47599703514611,1.192377316278472e-34,1.12046917807763e-34,1.2644328222514626e-34,9.85242937979421e-36,1.2909016100764142e-34,9.518618382000427e-36,1.2156553618976342e-34,1.0240627736102701e-35,1.3668390996124896e-34,7.954905060576589e-36
79.84645497739086,1.1893844790490511e-34,1.117854387059776e-34,1.261154884643416e-34,1.0051350671664773e-35,1.2898979857656988e-34,9.706048759195823e-36,1.2149148746517344e-34,1.0444405106472137e-35,1.3655989357081374e-34,8.064116971164705e-36
81.24084577862966,1.186093704883744e-34,1.114942824463639e-34,1.2574719331087491e-34,1.0254288199413221e-35,1.2886365868778763e-34,9.897169813429187e-36,1.213914522597931e-34,1.0652237425204578e-35,1.3639943073607948e-34,8.175332111849535e-36
82.65958738801808,1.1825507124940719e-34,1.111781198119195e-34,1.2534742188317887e-34,1.0461323051144848e-35,1.2871639430055204e-34,1.0092054217536169e-35,1.2127017402945567e-34,1.0864205381368678e-35,1.3621162726454755e-34,8.288595621828733e-36
84.10310505352605,1.178800883735758e-34,1.1084159013172662e-34,1.2492511736027208e-34,1.06725379521394e-35,1.285526263257152e-34,1.0290776075347603e-35,1.2113236620707424e-34,1.1080391269657734e-35,1.360055086299298e-34,8.403953762112049e-36
85.57183144940007,1.1748891776298547e-34,1.1048929202211603e-34,1.2448912201281794e-34,1.088801729790676e-35,1.2837693506089224e-34,1.0493410949867113e-35,1.2098270297198314e-34,1.1300879022340617e-35,1.3579000103515857e-34,8.521453944463551e-36
87.06620680585127,1.17083611689182e-34,1.1012300032998388e-34,1.2404437818733723e-34,1.110029687050008e-35,1.2818390855968207e-34,1.0698253648019654e-35,1.2082125397800353e-34,1.1518947757796927e-35,1.3556332594513415e-34,8.641144761100258e-36
88.58667904100822,1.1665738976147092e-34,1.0973451363022404e-34,1.2358061704164183e-34,1.1311485532753091e-35,1.2796887529422402e-34,1.0905860082614278e-35,1.2064037371283832e-34,1.1736510616586669e-35,1.353171276582285e-34,8.763076015167144e-36
90.13370389517434,1.1621084601785526e-34,1.093245112167248e-34,1.2309765534246475e-34,1.1526692164217606e-35,1.2773753818207286e-34,1.1117495252468419e-35,1.2044200646919322e-34,1.1958182669941553e-35,1.350558380124063e-34,8.887298752008857e-36
91.70774506742931,1.1574559552624735e-34,1.0889487282714434e-34,1.225968535432482e-34,1.174599320875388e-35,1.2749158873500124e-34,1.1333237337758654e-35,1.20228110164903e-34,1.2184041529822346e-35,1.3478089507307056e-34,9.013865291259024e-36
93.30927435461663,1.1526324077730606e-34,1.0844746365663302e-34,1.220795618065802e-34,1.196946656460458e-35,1.2723270734191064e-34,1.1553166035798479e-35,1.200006296924315e-34,1.2414166274076596e-35,1.344937280806568e-34,9.142829259768702e-36
94.93877179275825,1.1476536937579121e-34,1.0798413134895168e-34,1.215471182633534e-34,1.2197191612065145e-35,1.2696256098785636e-34,1.1777362590477834e-35,1.1976149393942952e-34,1.2648637474125989e-35,1.3419575573747939e-34,9.274245625395969e-36
96.59672580093832,1.1425355194181623e-34,1.0750670329223355e-34,1.21000847410888e-34,1.2429249241680564e-35,1.266828011834968e-34,1.2005909822276717e-35,1.1951261311451027e-34,1.2887537223176696e-35,1.338883846340647e-34,9.408170731679164e-36
98.28363332770026,1.137293402203102e-34,1.0701698421669751e-34,1.204420586491042e-34,1.2665721882978624e-35,1.263950621032888e-34,1.2238892158859377e-35,1.1925587637555688e-34,1.3130949164960458e-35,1.3357300781406467e-34,9.544662333417169e-36
100.0,1.1319426539627774e-34,1.0651675409050056e-34,1.1987204495338111e-34,1.2906693533749839e-35,1.2610095893002758e-34,1.2476395666262122e-35,1.1899314975676269e-34,1.3378958523021644e-35,1.3325100347640276e-34,9.683779633180424e-36
101.74634027476064,1.1264983661282421e-34,1.0600776630891199e-34,1.192920816823637e-34,1.3152249789884402e-35,1.2580208640270863e-34,1.2718508080688396e-35,1.1872627438960038e-34,1.3631652130554082e-35,1.329237338129178e-34,9.825583318777089e-36
103.52317759307378,1.1209753968834304e-34,1.0549174617112655e-34,1.1870342551862174e-34,1.340247787577685e-35,1.2550001756411988e-34,1.296531884091779e-35,1.1845706501204435e-34,1.388911846080488e-35,1.3259254397942661e-34,9.970135601699569e-36
105.3310445370937,1.1153883602877187e-34,1.0497038963828823e-34,1.1810731353975295e-34,1.3657466675309142e-35,1.2519630270408101e-34,1.3216919121347298e-35,1.1818730875963552e-34,1.4151447658049194e-35,1.3225876119780214e-34,1.0117500256577016e-35
107.17048298967104,1.1097516173041641e-34,1.0444536236570206e-34,1.1750496241725114e-34,1.391730676342326e-35,1.2489246849383966e-34,1.3473401865670373e-35,1.1791876423137244e-34,1.441873156915226e-35,1.319236939864034e-34,1.0267742661660259e-35
109.04204429677526,1.1040365044933862e-34,1.039138493139174e-34,1.1689345270694832e-34,1.4172401316085904e-35,1.2457605176542452e-34,1.3722056560668135e-35,1.1763590587458554e-34,1.467406710300928e-35,1.315675198099576e-34,1.0420929840366386e-35
110.94628943275218,1.098137842491554e-34,1.0336493766540564e-34,1.1626263287519284e-34,1.4428070372862225e-35,1.2424185462201761e-34,1.3969880323752866e-35,1.173348179891585e-34,1.492673673598527e-35,1.3118936961117811e-34,1.0577130503910579e-35
112.88378916846884,1.092066460626479e-34,1.027996483332058e-34,1.1561364605617932e-34,1.4688351680247206e-35,1.238949977428951e-34,1.4222179845793843e-35,1.1702182817899966e-34,1.5183757033503247e-35,1.3079740308968258e-34,1.0736415095054052e-35
114.8551242423938,1.085840404045094e-34,1.0221975042993796e-34,1.1494833229133535e-34,1.495332844289566e-35,1.2353736884740507e-34,1.4479035960113842e-35,1.166987863900518e-34,1.544520290872817e-35,1.3039353520006352e-34,1.0898855832997136e-35
116.86088553466509,1.07947744588438e-34,1.0162698623092146e-34,1.1426850408826896e-34,1.522308536646837e-35,1.2317082995490636e-34,1.4740530959905615e-35,1.1636751719082707e-34,1.5711150564739058e-35,1.2997965465300802e-34,1.1064526759447701e-35
118.901674244199,1.0729950651051242e-34,1.0102306899139139e-34,1.1357594416983968e-34,1.5497708684709634e-35,1.2279721519522204e-34,1.5006748624597483e-35,1.1602981761598887e-34,1.5981677516739492e-35,1.2955762168657917e-34,1.1233503785895916e-35
120.97810206889012,1.0664104270865663e-34,1.004096810465017e-34,1.128724034935419e-34,1.5777286187014788e-35,1.224183288956714e-34,1.5277774246695144e-35,1.1568745529319684e-34,1.6256862614650824e-35,1.2912926610819272e-34,1.1405864742126732e-35
123.09079138896018,1.059740366921609e-34,9.978847218777248e-35,1.1215959953543878e-34,1.6061907246492513e-35,1.2203594393865342e-34,1.5553694659108214e-35,1.1534216684688069e-34,1.6536786066094388e-35,1.2869638560153317e-34,1.1581689426002938e-35
125.24037545350733,1.053001375344687e-34,9.91610583088721e-35,1.1143921483214876e-34,1.6351662848535924e-35,1.2165180038300464e-34,1.5834598262970302e-35,1.149956565718424e-34,1.6821529459769458e-35,1.2826074429191823e-34,1.1761059654551892e-35
127.42749857031336,1.0462095872179234e-34,9.852902031298216e-35,1.1071289577376567e-34,1.6646645619907526e-35,1.2126760434169987e-34,1.6120575055961544e-35,1.146495953689437e-34,1.711117578923371e-35,1.2782407156299938e-34,1.1944059316390324e-35
129.65281629896677,1.039378120292186e-34,9.789369833048764e-35,1.0998192469944335e-34,1.69424236770412e-35,1.208802357062598e-34,1.6409695923011934e-35,1.1430339425349957e-34,1.7402901762912284e-35,1.2738482646235563e-34,1.2130774425522347e-35
131.91699564735717,1.032414744312003e-34,9.724808182832618e-35,1.0923481377937195e-34,1.7221783579945613e-35,1.204632580111459e-34,1.6694320307058908e-35,1.1394240213538508e-34,1.7685683653242288e-35,1.2692049743261424e-34,1.232129317654672e-35
134.2207152716012,1.0252901133469202e-34,9.658944341582398e-35,1.0846841956548332e-34,1.7505749786932796e-35,1.200347611216248e-34,1.6983881469969962e-35,1.1357332488579395e-34,1.797306050127463e-35,1.2644148006675795e-34,1.2515706001310337e-35
136.56466567946097,1.0180348864308351e-34,9.591960701907705e-35,1.0768708277831446e-34,1.7794398250338507e-35,1.1959788689342201e-34,1.72784650396349e-35,1.1319807205871196e-34,1.8265106971041947e-35,1.2595218974935642e-34,1.2714105627046084e-35
138.94954943731375,1.0106790150566095e-34,9.524035848428548e-35,1.0689503889019991e-34,1.808780617486104e-35,1.19155707680522e-34,1.7578158129150764e-35,1.1281851661343625e-34,1.8561898939801904e-35,1.254569378300018e-34,1.2916587136033952e-35
141.376081380736,1.0032517105346239e-34,9.455344377064831e-35,1.0609641324564352e-34,1.8386052038208814e-35,1.187112230916712e-34,1.788304936258176e-35,1.1243649313323006e-34,1.886351351775107e-35,1.2495992676339459e-34,1.3123248026825357e-35
143.8449888287663,9.95781419857154e-35,9.386056746049485e-35,1.0529521779437967e-34,1.8689215612093168e-35,1.1826735759780857e-34,1.8193228901165938e-35,1.1205379636166079e-34,1.9170029068059074e-35,1.2446524686243874e-34,1.3334188277071978e-35
146.357011801908,9.882958097333327e-35,9.316339157616371e-35,1.0449534936823241e-34,1.8997377983562428e-35,1.178269589568957e-34,1.8508788469979058e-35,1.1167218004614276e-34,1.9481525227228315e-35,1.2397687459546073e-34,1.3549510408000988e-35
148.91290324394086,9.80821758443695e-35,9.246353469250686e-35,1.037005894302004e-34,1.9310621576692698e-35,1.173927974210622e-34,1.8829821385058306e-35,1.1129335607756517e-34,1.979808292578452e-35,1.2349867235598493e-34,1.3769319550580192e-35
151.5134292476053,9.733816461180415e-35,9.176208078042152e-35,1.029143369814371e-34,1.9626915849554742e-35,1.1696508046135889e-34,1.9148687303808622e-35,1.1091076808423014e-34,2.0117366923429587e-35,1.2303170390486668e-34,1.399372351341726e-35
154.15936928422718,9.659250020515394e-35,9.105166249229524e-35,1.0213358443453403e-34,1.9942618630080759e-35,1.1653511883523471e-34,1.9451835402218074e-35,1.1050349789451331e-34,2.0435202002973796e-35,1.2256878643750781e-34,1.4222832852438717e-35
156.85151643735475,9.584314748020191e-35,9.033158189190959e-35,1.0135491914433711e-34,2.026339955158398e-35,1.1610654703178589e-34,1.9759782720966304e-35,1.1009136461287589e-34,2.0758058571571385e-35,1.221129777159085e-34,1.4456760942395595e-35
159.5906776404731,9.509055761502591e-35,8.960473635893583e-35,1.0057643195571432e-34,2.0589340296955334e-35,1.1567989791198124e-34,2.0072605237821206e-35,1.0967734159675704e-34,2.1086015963927133e-35,1.2166244791964145e-34,1.4695624050243368e-35
162.3776739188721,9.433517267139153e-35,8.88739408075699e-35,9.979627348420851e-35,2.092052386297101e-35,1.1525569653436254e-34,2.0390380133375476e-35,1.0926432094094538e-34,2.1419154768159008e-35,1.2121542825236752e-34,1.4939541410445934e-35
165.213340635737,9.357742544888925e-35,8.814192602672734e-35,9.901265423505226e-35,2.1257034581426585e-35,1.1483446003031583e-34,2.071318581008851e-35,1.0885511183681584e-34,2.1757556845598818e-35,1.2077021108065108e-34,1.5188635302253702e-35
168.09852774253636,9.281773935713212e-35,8.741133787489791e-35,9.822384505009023e-35,2.1598958140611063e-35,1.1441669749774318e-34,2.1041101911631465e-35,1.0845243978652938e-34,2.2101305350909153e-35,1.2032515040099938e-34,1.5443031129007988e-35
171.03410003378394,9.205652830553287e-35,8.668473728688662e-35,9.742817786238375e-35,2.1946381607126336e-35,1.1400290991265922e-34,2.13742093425352e-35,1.0805894662942183e-34,2.2450484752516423e-35,1.1987866261490017e-34,1.5702857499524955e-35
174.0209374062485,9.129407815408744e-35,8.596416310719516e-35,9.662447947837328e-35,2.2285541027380246e-35,1.1357961918146768e-34,2.1705444194592014e-35,1.0766960730178719e-34,2.2791836643572543e-35,1.1941631612194583e-34,1.5968246311613513e-35
177.0599351226898,9.05302936322071e-35,8.524867244155734e-35,9.58144517476535e-35,2.2618820456089208e-35,1.131491140882963e-34,2.2036073215903597e-35,1.0728474565746093e-34,2.3127667610453977e-35,1.189421193581075e-34,1.623933283778347e-35
180.1520040802024,8.976566761680552e-35,8.453739824413368e-35,9.499963223246567e-35,2.2957084066131517e-35,1.1272275168293704e-34,2.2371738556617872e-35,1.0690913680075155e-34,2.3468446947231197e-35,1.1846807917969687e-34,1.6516255813201524e-35
183.2980710832436,8.900075784080654e-35,8.382966874152139e-35,9.418134571429875e-35,2.330040639575249e-35,1.1230116423655903e-34,2.27125169326653e-35,1.0654218567418668e-34,2.3814247566669957e-35,1.1799559328096871e-34,1.6799157525954021e-35
186.4990791214296,8.823610638761748e-35,8.312483431025701e-35,9.336087866452427e-35,2.3648863097912589e-35,1.1188496948553007e-34,2.3058486228555084e-35,1.061833205388121e-34,2.4165143455884046e-35,1.1752602212040833e-34,1.7088183909677068e-35
189.75598765218504,8.747223966564683e-35,8.242226722236338e-35,9.253947884315335e-35,2.4002530956960985e-35,1.1147477062260781e-34,2.340972551517524e-35,1.0583199273753863e-34,2.452120969216548e-35,1.1706068853531884e-34,1.7383484638616604e-35
193.06977288832496,8.670966841415519e-35,8.172136143956775e-35,9.171835506559935e-35,2.4361487905552356e-35,1.1107115631970755e-34,2.3766315067864143e-35,1.054876765074319e-34,2.4882522459047947e-35,1.166008775246473e-34,1.7685213225181664e-35
196.44142809066267,8.594888773903868e-35,8.102153245324171e-35,9.089867712942691e-35,2.472581304182289e-35,1.1067470078086157e-34,2.4128336384757397e-35,1.051498688379991e-34,2.5249159062606954e-35,1.1614783619203387e-34,1.7993527120057075e-35
199.87196386572504,8.519037717714868e-35,8.032221716716014e-35,9.008157589301071e-35,2.5095586646816805e-35,1.1028596382396548e-34,2.4495872205414096e-35,1.0481808937257423e-34,2.562119794800015e-35,1.1570277384101086e-34,1.8308587814942227e-35
203.36240846866724,8.443460078776098e-35,7.962287382020898e-35,8.926814349801831e-35,2.5470890202179965e-35,1.0990549098994095e-34,2.4869006529726494e-35,1.0449188034993548e-34,2.599871871625136e-35,1.1526686221426966e-34,1.8630560947985303e-35
206.913808111479,8.368200726980648e-35,7.892298194618785e-35,8.845943372766575e-35,2.585180640811152e-35,1.0953381367791799e-34,2.524782463711968e-35,1.0417080658330753e-34,2.6381802141281935e-35,1.1484123586894767e-34,1.8959616411983825e-35
210.5272272765707,8.29330301035006e-35,7.822204236787894e-35,8.765646249280997e-35,2.6238419201590697e-35,1.091714493050913e-34,2.5632413106039663e-35,1.038544554739186e-34,2.677053018719306e-35,1.1442699268000304e-34,1.929592846542396e-35
214.2037490358383,8.218808771501337e-35,7.751957722256406e-35,8.686020843804366e-35,2.663081377486934e-35,1.088189014898827e-34,2.602285983374242e-35,1.0354243705630648e-34,2.716498602580268e-35,1.1402519446384634e-34,1.963967584643357e-35
217.94447537529857,8.144696682218385e-35,7.681403911855156e-35,8.607017114525897e-35,2.701105275672203e-35,1.0845801957890588e-34,2.6401265833153164e-35,1.0321530495170472e-34,2.7547046342578796e-35,1.1361721748783776e-34,1.999104188972524e-35
221.7505275253932,8.070794305083141e-35,7.610266209985467e-35,8.528240551991772e-35,2.738769242107004e-35,1.0809563547190146e-34,2.6776161511449345e-35,1.0287882361130401e-34,2.7925361467014614e-35,1.1320776698693233e-34,2.035021464660807e-35
225.6230462970633,7.997097953193512e-35,7.538721308655122e-35,8.449700790053666e-35,2.7769583914661805e-35,1.0774056344659693e-34,2.715638067576719e-35,1.025435937623184e-34,2.830887215149695e-35,1.1280588005203361e-34,2.0717387008149023e-35
229.56319242369096,7.923618246074207e-35,7.46697043332729e-35,8.371440405891958e-35,2.8156800468526e-35,1.0739298292926808e-34,2.754199891914424e-35,1.0221170325241714e-34,2.869764974882786e-35,1.1241205380774744e-34,2.1092756831566318e-35
233.57214690901213,7.850365558395641e-35,7.39520790487005e-35,8.293500538313548e-35,2.854941633481995e-35,1.0705307191877637e-34,2.793309290803394e-35,1.0188517195673443e-34,2.9091766591727367e-35,1.1202677197486284e-34,2.1476527069939904e-35
237.65111138110728,7.777350020520494e-35,7.32362110775565e-35,8.215920900388784e-35,2.894750680106444e-35,1.0672100700626936e-34,2.8329740397546264e-35,1.0156595147510276e-34,2.9491296006290494e-35,1.1165050501017833e-34,2.1868905905326608e-35
241.80130845257204,7.704581519165875e-35,7.252390506890206e-35,8.138739794038052e-35,2.93511482045845e-35,1.0639696339624325e-34,2.8732020246907444e-35,1.012559253158095e-34,2.9896312325631714e-35,1.1128371026601223e-34,2.2270106885368853e-35
246.0239820869775,7.632069698177971e-35,7.181689710146752e-35,8.06199412645443e-35,2.976041794714394e-35,1.0608111492892366e-34,2.914001243513646e-35,1.0095690953660398e-34,3.0306890903711843e-35,1.1092683216825614e-34,2.2680349063489092e-35
250.32039797173252,7.559823959415871e-35,7.111685573700885e-35,7.985719428252381e-35,3.017539450979171e-35,1.0577363410395042e-34,2.95537980769488e-35,1.0067065381395766e-34,3.072310812935968e-35,1.105803024118835e-34,2.309985714276449e-35
254.691843897454,7.487853463742021e-35,7.042538347324057e-35,7.909949873232862e-35,3.0596157467907367e-35,1.0547469210532758e-34,2.997345943888191e-35,1.0039884291212248e-34,3.11450414404838e-35,1.1024454017281241e-34,2.3528861623577892e-35
259.13963014396575,7.416163448484942e-35,6.97439890673363e-35,7.834716195457264e-35,3.101980402063825e-35,1.0518143850548767e-34,3.0395959335139596e-35,1.001399484024759e-34,3.156969312446935e-35,1.0991685507904199e-34,2.3967598955145235e-35
263.6650898730358,7.344546960241002e-35,6.907168630345627e-35,7.759911905877362e-35,3.143045902666137e-35,1.0487592862907139e-34,3.0804686012801715e-35,9.987637231625798e-35,3.198069530825311e-35,1.0957981436702673e-34,2.441631169102052e-35
268.26957952797244,7.272961917051071e-35,6.840655160246674e-35,7.685479161297293e-35,3.1846550480117996e-35,1.045761696506287e-34,3.1218908733381606e-35,9.962546033584834e-35,3.239704828193503e-35,1.0925183989490795e-34,2.4875248648683366e-35
272.9544792402007,7.201519016900381e-35,6.77475270705874e-35,7.611440194045793e-35,3.2268150351301173e-35,1.0428334052030497e-34,3.163870140076028e-35,9.938622847134769e-35,3.281882170683103e-35,1.0893322364728896e-34,2.5344665073316565e-35
277.7211932429355,7.130324936064996e-35,6.709359340213683e-35,7.537816414546697e-35,3.269533156327956e-35,1.0399858092392952e-34,3.2064138912585314e-35,9.915773231472216e-35,3.324608615116808e-35,1.0862425029663505e-34,2.582482280588317e-35
282.5711502920827,7.059482354559245e-35,6.644376907222422e-35,7.464628421845172e-35,3.312816800451229e-35,1.0372299155010475e-34,3.2495297173633213e-35,9.893906624585744e-35,3.3678913101892686e-35,1.0832519732034442e-34,2.6315990455617137e-35
287.50580409448804,6.989089996780622e-35,6.579710967707883e-35,7.3918960147188e-35,3.356673454163085e-35,1.0345763450943707e-34,3.293225310935418e-35,9.872936278643301e-35,3.411737497663332e-35,1.0803633512382132e-34,2.6818443577042626e-35
292.5266337436645,6.919242686380822e-35,6.515270741264148e-35,7.319638203335758e-35,3.401110703238488e-35,1.032035338961931e-34,3.3375084679593626e-35,9.852779209223511e-35,3.4561545135813523e-35,1.077579271691711e-34,2.7332464851641377e-35
297.6351441631316,6.850031414408851e-35,6.450969068227664e-35,7.247873221421463e-35,3.4461362338767353e-35,1.0296167648285586e-34,3.382387089250358e-35,9.833356157478023e-35,3.5011497894927686e-35,1.074902301091423e-34,2.785834427429084e-35
302.8328665574946,6.781529048534807e-35,6.386712688633496e-35,7.1766043497364e-35,3.4912588597048896e-35,1.0272787908239697e-34,3.427638215192262e-35,9.814350903825758e-35,3.5462910668259527e-35,1.0722895416562353e-34,2.8396379344597624e-35
308.1213588714002,6.713466395278856e-35,6.322265218728784e-35,7.105539806111626e-35,3.5353204790940214e-35,1.0248786874372876e-34,3.4727297903649236e-35,9.794995009093707e-35,3.5905587011940516e-35,1.0696098507305678e-34,2.8946875263255486e-35
313.5022062565112,6.645780683352887e-35,6.257738406066384e-35,7.034693486454267e-35,3.579938180510069e-35,1.0225718863862957e-34,3.518414558291285e-35,9.77615296435767e-35,3.6353789194916234e-35,1.067007240594589e-34,2.9510145133560176e-35
318.97702154663216,6.578560240104071e-35,6.193370970157047e-35,6.964240711950537e-35,3.625118982016031e-35,1.0203679222120103e-34,3.5647003225941203e-35,9.758071292751168e-35,3.6807586195120727e-35,1.0644999331462608e-34,3.0086510168216173e-35
324.5474457411329,6.511889826614183e-35,6.12939223096051e-35,6.894349923055172e-35,3.6708699902467436e-35,1.0182759816860926e-34,3.611594989555129e-35,9.740987220515638e-35,3.7267047851526274e-35,1.06210547082078e-34,3.0676299901574696e-35
330.2151484968176,6.445850704345372e-35,6.066022206780422e-35,6.825182794806552e-35,3.7171984015267115e-35,1.0163049105872083e-34,3.6591065694654385e-35,9.725128776245861e-35,3.7732244874890903e-35,1.0598407282295643e-34,3.12798524074462e-35
335.9818286283781,6.380520712248058e-35,6.003471793675636e-35,6.756894391255645e-35,3.7641115030020356e-35,1.0144632215250094e-34,3.7072431779938187e-35,9.710714971669453e-35,3.8203248858640725e-35,1.0577219277119717e-34,3.1897514522632983e-35
341.84921461759274,6.315974353543167e-35,5.941943020580707e-35,6.68963335620685e-35,3.811616673786635e-35,1.0127591027329803e-34,3.7560130375732e-35,9.697956058153907e-35,3.868013228988751e-35,1.0557646585195601e-34,3.2529642076333616e-35
347.819065131413,6.252225981099331e-35,5.881542657826847e-35,6.623497719811084e-35,3.858342328387924e-35,1.0110568309487255e-34,3.803591638104335e-35,9.685134295931181e-35,3.914744197093017e-35,1.0538241916904101e-34,3.3176600125572246e-35
353.8931695490988,6.189020706929958e-35,5.821905609571172e-35,6.558306737336333e-35,3.9043595220882906e-35,1.0093380229018249e-34,3.850069586674305e-35,9.671975196245476e-35,3.9605974981566383e-35,1.0518904235492971e-34,3.3838763196811963e-35
360.073348498562,6.126353525096211e-35,5.762960512070341e-35,6.49397751887772e-35,3.9509255478869584e-35,1.0077279072983168e-34,3.89711547205468e-35,9.66007598412502e-35,4.0069878777910605e-35,1.0500965396668781e-34,3.4516515533915146e-35
366.3614544020716,6.064264675514146e-35,5.70470180076235e-35,6.43045907484114e-35,3.998046951525812e-35,1.0062311627039959e-34,3.9447362341435526e-35,9.649438034905904e-35,4.053921626784179e-35,1.048438070162532e-34,3.5210251352616475e-35
372.7593720314938,6.002792635082121e-35,5.647123900912788e-35,6.367702116565655e-35,4.0457303568157326e-35,1.0048522991897854e-34,3.9929388976407695e-35,9.640062798553557e-35,4.1014051096077285e-35,1.0469107226173384e-34,3.592037510168134e-35
379.26901907322497,5.941974160327533e-35,5.590221229664528e-35,6.305659006887492e-35,4.093982466567442e-35,1.0035956626894975e-34,4.041730573084685e-35,9.631951802749214e-35,4.1494447652803426e-35,1.0455103772167835e-34,3.6647301730924334e-35
385.8923467029903,5.881844332332654e-35,5.533988198034399e-35,6.244283714232767e-35,4.1428100635341036e-35,1.0024654395866758e-34,4.0911184579005417e-35,9.625106655934941e-35,4.1980471082407203e-35,1.0442330822473488e-34,3.7391456966268525e-35
392.63134017068353,5.822436603734559e-35,5.478419212858017e-35,6.183531770055827e-35,4.192220011364504e-35,1.0014656615099062e-34,4.1411098374626396e-35,9.619529050320656e-35,4.247218729231018e-35,1.0430750499286844e-34,3.815327759203124e-35
399.488019395417,5.763782847603303e-35,5.423508678683267e-35,6.123360229445607e-35,4.2422192555679377e-35,1.000600210317124e-34,4.1917120861688416e-35,9.615220764852108e-35,4.296966296190588e-35,1.0420326525636195e-34,3.8933211740625365e-35
406.4644395709628,5.705913408011867e-35,5.369250999613245e-35,6.06372763473174e-35,4.292814824490526e-35,9.998728232502393e-35,4.2429326685281796e-35,9.612183668141424e-35,4.347296555160195e-35,1.0411024189891935e-34,3.973171918987189e-35
413.5626917817706,5.648857152120726e-35,5.315640581099174e-35,6.00459398192641e-35,4.344013830303262e-35,9.992870982423987e-35,4.2947791402624537e-35,9.610419721361628e-35,4.398216331196806e-35,1.0402810313123215e-34,4.054927166812381e-35
420.78490362974026,5.592641523609916e-35,5.262671831684086e-35,5.945920689845303e-35,4.395823470001473e-35,9.988464993611388e-35,4.347259149420248e-35,9.609930981104334e-35,4.4497325292991125e-35,1.0395653219144415e-34,4.138635316740657e-35
428.1332398719391,5.53729259730152e-35,5.21033916469818e-35,5.887670571756311e-35,4.448251026416922e-35,9.985543623718441e-35,4.4003804375056813e-35,9.610719602203861e-35,4.501852135343882e-35,1.0389522707100194e-34,4.224346026478552e-35
435.6099030694608,5.482801357572232e-35,5.158663259960892e-35,5.829756347043691e-35,4.4992605547908347e-35,9.982061912363066e-35,4.4517134911695697e-35,9.610376751130461e-35,4.552764573003546e-35,1.0382520920047238e-34,4.3121102452178047e-35
443.21713424760856,5.429053652826734e-35,5.107714054216353e-35,5.77202770532069e-35,4.549653613077336e-35,9.97870726590407e-35,4.502212105716668e-35,9.609926159933022e-35,4.603184186533428e-35,1.037521189185412e-34,4.4019802474830566e-35
450.9572135676145,5.376030519684537e-35,5.057450301953734e-35,5.714590561504695e-35,4.600611088625936e-35,9.976641608310473e-35,4.5532835581331024e-35,9.610733860086836e-35,4.6541621723199327e-35,1.0368752733824627e-34,4.4940096678690016e-35
458.8324610100845,5.323723774886068e-35,5.007822563998869e-35,5.657567064397264e-35,4.6521393030780045e-35,9.975863077964073e-35,4.6049343464827796e-35,9.612756910481649e-35,4.705704714059348e-35,1.036327177845661e-34,4.5882535366902654e-35
466.84523707037897,5.272125312779011e-35,4.958783104785062e-35,5.601074506984226e-35,4.7042446488791736e-35,9.976369961658185e-35,4.657171042541199e-35,9.61595414732626e-35,4.757818063929334e-35,1.035889257091356e-34,4.6847683165680255e-35
474.9979434661413,5.221227105567676e-35,4.910285842463755e-35,5.545225426152734e-35,4.7569335900726005e-35,9.978160695640276e-35,4.7100002926319113e-35,9.620286135095666e-35,4.810508543347326e-35,1.035573396950006e-34,4.7836119399781096e-35
483.2930238571752,5.171021203532813e-35,4.86228630331671e-35,5.490127725718928e-35,4.810212663100344e-35,9.981233866633157e-35,4.7634288184717116e-35,9.625715121788421e-35,4.863782543737325e-35,1.0353910269456252e-34,4.884843847785681e-35
491.7329645779016,5.121499735222738e-35,4.8147415802329135e-35,5.435884821059e-35,4.864088477614871e-35,9.98558821283761e-35,4.817463418026173e-35,9.632204998259087e-35,4.917646527305189e-35,1.035353134836419e-34,4.988525028792654e-35
500.3202953826004,5.072654907616821e-35,4.767610295023391e-35,5.38259580371365e-35,4.91856771729841e-35,9.99122262491523e-35,4.872110966374514e-35,9.639721261397906e-35,4.972107027822508e-35,1.0354702831536158e-34,5.094718060324313e-35
509.05759020366816,5.024479006262007e-35,4.7208525643554084e-35,5.330355624426207e-35,4.973657140692742e-35,9.998136146954749e-35,4.927378416584343e-35,9.648230980939752e-35,5.027170651419156e-35,1.0357526275845363e-34,5.203487149882526e-35
517.9474679231207,4.976966238725795e-35,4.674427041442749e-35,5.279254258681684e-35,5.028946327622528e-35,1.0005912566348323e-34,4.982849474919254e-35,9.657276516362004e-35,5.082417357248393e-35,1.0361671615930077e-34,5.314898177893667e-35
526.9925931575657,4.930294999825395e-35,4.6280171729587235e-35,5.22922635615907e-35,5.081104628815403e-35,1.0011399628640797e-34,5.03514451552643e-35,9.663161688485155e-35,5.134441230319771e-35,1.036366758647884e-34,5.429018741579918e-35
536.1956770568817,4.884490342290997e-35,4.5816020601053185e-35,5.180133992787256e-35,5.133803895889898e-35,1.0018294238180897e-34,5.087988392955965e-35,9.669590453061282e-35,5.18699762230471e-35,1.0367131615091965e-34,5.545918199983546e-35
545.5594781168514,4.839418611141557e-35,4.5354217893678934e-35,5.131900958683545e-35,5.187049739536349e-35,1.0026468350677906e-34,5.141386867254204e-35,9.676808656622097e-35,5.240091984092814e-35,1.037199294277636e-34,5.665667720174557e-35
555.0868030059805,4.794950828158209e-35,4.489706982138007e-35,5.084453619239887e-35,5.240847828637351e-35,1.003579865679556e-34,5.195345758919306e-35,9.685052741057313e-35,5.293729822369516e-35,1.0378183441609402e-34,5.788340324672722e-35
564.7805074067552,4.7509625251600265e-35,4.44467897230399e-35,5.03772081380322e-35,5.295203890870634e-35,1.0046166416030662e-34,5.249870949535346e-35,9.694549921839335e-35,5.347916700186694e-35,1.0385637513989913e-34,5.914010940115937e-35
574.6434968715973,4.707333610355528e-35,4.4005500964157713e-35,4.991633764358979e-35,5.35012371331955e-35,1.0057457323675077e-34,5.304968382413916e-35,9.705518478829687e-35,5.402658237539982e-35,1.039429200189896e-34,6.042756447207836e-35
584.6787276937589,4.6639482658292255e-35,4.357524088414712e-35,4.946125993677989e-35,5.405613143088506e-35,1.006956140891773e-34,5.360644063241625e-35,9.718168151656335e-35,5.457960111951479e-35,1.0404086105629469e-34,6.174655731978083e-35
594.8892077934331,4.6206948743043787e-35,4.3157965713997123e-35,4.90113325241446e-35,5.461678087926189e-35,1.0082372962230567e-34,5.416904060734802e-35,9.732700632134514e-35,5.513828059058942e-35,1.0414961311473404e-34,6.309789738390052e-35
605.2779976193349,4.5774533086138287e-35,4.275554416448557e-35,4.856594578490016e-35,5.517995060844761e-35,1.009544836945859e-34,5.473170296651679e-35,9.748724713100236e-35,5.570054851841621e-35,1.0426649430331636e-34,6.44824152233124e-35
615.8482110660261,4.533814170539882e-35,4.236828236842592e-35,4.8125122953119466e-35,5.573538548934769e-35,1.010735271947465e-34,5.527619763453704e-35,9.764448000296296e-35,5.625979467225843e-35,1.043849176253779e-34,6.590096307022751e-35
626.6030164072656,4.489918368293647e-35,4.1993711796013376e-35,4.7689363063312e-35,5.629641131231225e-35,1.0119559499524873e-34,5.58261091711624e-35,9.781982096717578e-35,5.682465578446022e-35,1.0451401884777221e-34,6.73544153988532e-35
637.5456372456507,4.446157710616832e-35,4.1629164859886305e-35,4.7259073649563294e-35,5.686308435510437e-35,1.0132466146127269e-34,5.638149146574604e-35,9.801065632563235e-35,5.73951882304793e-35,1.046542618800426e-34,6.884366950899988e-35
648.6793534788508,4.402909134126534e-35,4.1272065755076457e-35,4.6834646158653744e-35,5.74354614619725e-35,1.0146455280323783e-34,5.69423989437558e-35,9.821446469883225e-35,5.797144895179483e-35,1.0480609511044858e-34,7.0369646125029e-35
660.0075022827095,4.3605349754306306e-35,4.0919925295235067e-35,4.6416456491561725e-35,5.801360004935536e-35,1.0161894980366168e-34,5.750888657210761e-35,9.84288118673427e-35,5.855349546159141e-35,1.0496995195315312e-34,7.193329001054528e-35
671.5334791115142,4.3193835505413557e-35,4.057033728789955e-35,4.6004865575038137e-35,5.859755811163603e-35,1.017913936170496e-34,5.808100986455205e-35,9.86513471524516e-35,5.914138585050001e-35,1.0514625142553814e-34,7.353557059924616e-35
683.2607387157399,4.279790020828529e-35,4.0220976360859245e-35,4.5600219960866377e-35,5.918739422696214e-35,1.0198529443524743e-34,5.865882488711452e-35,9.887980124797378e-35,5.973517879239179e-35,1.0533539875325818e-34,7.517748264235593e-35
695.1927961775606,4.242071681302997e-35,3.986996753615707e-35,4.52028112781701e-35,5.974982299255268e-35,1.0217053980558266e-34,5.921289959353245e-35,9.908286712968952e-35,6.029475300681983e-35,1.0549756428498993e-34,7.686004687307791e-35
707.3332279644438,4.2062043262139417e-35,3.951884734670839e-35,4.4812397520103615e-35,6.028177976995936e-35,1.0234382303209877e-34,5.974053302610909e-35,9.925938037281747e-35,6.081642045963688e-35,1.056288179797405e-34,7.858431068851426e-35
719.6856730011514,4.1717191686992014e-35,3.916935512745623e-35,4.4428476626147526e-35,6.081847259508629e-35,1.025356642820783e-34,6.027286808689654e-35,9.944222321435276e-35,6.134260135546213e-35,1.0577107798160965e-34,8.035134884951241e-35
732.2538337604534,4.138134074565143e-35,3.8822922849891505e-35,4.4050571789149153e-35,6.135994363329357e-35,1.02741284378945e-34,6.080994667109411e-35,9.963286952098561e-35,6.18733347443966e-35,1.0592390653354574e-34,8.216226419890897e-35
745.0414773728909,4.104982412629785e-35,3.848093184283914e-35,4.367822088087645e-35,6.190623542533839e-35,1.0295605955163624e-34,6.135181104721929e-35,9.983274289005842e-35,6.240866001440503e-35,1.0608688089528149e-34,8.401818839865527e-35
758.0524367559261,4.071812315419191e-35,3.814471415334596e-35,4.33109759323622e-35,6.245739089072524e-35,1.0317551404491716e-34,6.189850386043821e-35,1.0004321801378418e-34,6.294861689423101e-35,1.0625959282659322e-34,8.592028268632271e-35
771.2906117627992,4.0381864495856975e-35,3.781555438108835e-35,4.2948402660240987e-35,6.301345333106987e-35,1.0339531782692685e-34,6.245006813591593e-35,1.0026562251700428e-34,6.349324545635346e-35,1.0644164811659446e-34,8.786973865149421e-35
784.7599703514607,4.0039209836878095e-35,3.749391544368725e-35,4.2590311630644827e-35,6.352586561751627e-35,1.0356507545439437e-34,6.297383394305288e-35,1.0046774938674012e-34,6.401809253982111e-35,1.0660840417046594e-34,8.98677790325691e-35
798.4645497739086,3.9695442796862256e-35,3.7177985692805786e-35,4.223715582390388e-35,6.401951299370426e-35,1.0371495579056653e-34,6.348655044490422e-35,1.0066453613771001e-34,6.453571630675141e-35,1.067728721306553e-34,9.191565853451477e-35
812.4084577862966,3.9351193584338654e-35,3.6867509426568654e-35,4.1888886656422285e-35,6.451699640942747e-35,1.0386818999376613e-34,6.40034413505475e-35,1.0087095077711616e-34,6.505752536495583e-35,1.0694641202137811e-34,9.401466466811747e-35
826.5958738801812,3.9006636957161633e-35,3.6562381475599146e-35,4.15454120123965e-35,6.501834567381798e-35,1.040249826309796e-34,6.452454064688871e-35,1.0108692212248785e-34,6.55835535549641e-35,1.071289655673606e-34,9.61661186112992e-35
841.0310505352605,3.8661943307330816e-35,3.6262499071249886e-35,4.12066416788597e-35,6.552359082764576e-35,1.0418553413497657e-34,6.504988259754642e-35,1.013123816687963e-34,6.611383499092972e-35,1.073204766697894e-34,9.837137609307746e-35
855.7183144940002,3.8317278639112143e-35,3.59677617838632e-35,4.0872487300278986e-35,6.603276214512505e-35,1.043500407842372e-34,6.557950174510137e-35,1.0154726352896457e-34,6.664840406283585e-35,1.0752089136311483e-34,1.0063182830076787e-34

